Description of CRESST-III Data

In CRESST-III, 10 cryogenic detector modules optimized for low energy thresholds were operated for almost two years (May 2016 - February 2018). Together with this document we are publishing data from the best performing detector module which has a nuclear recoil threshold of 30.1eV. With this data-set we were able to set limits on the cross-section for spin-dependent and spin-independent elastic scattering of dark matter particles off nuclei at dark matter masses down to 160MeV/c$^2$. We publish the energies of all events after data selection as well as of all events within the acceptance region for dark-matter searches. In this document we describe how to use these data sets.

==> anc/C3P1_DetA_AR.dat <==
#Energies (keV) for all events in the acceptance region for the CRESST-III dark matter search
0.1229
0.0546
0.0638
0.0316
0.0314
0.0384
0.0369
0.0433
0.0466
0.0833
0.0504
0.0440
0.1345
0.1216
0.0401
0.6268
0.0520
0.0533
0.0552
0.0326
0.0349
0.0545
0.0600
0.0315
0.0422
0.0423
0.0450
0.0519
0.0375
0.0324
0.0682
0.0354
0.0462
0.0583
0.0324
0.0453
0.0367
0.0356
0.0375
0.0372
0.0327
0.0797
0.0383
0.0321
0.0408
0.1120
0.0521
0.0398
0.0314
0.0444
0.0477
0.0467
0.0316
0.0487
0.0352
0.0351
0.0660
0.0393
0.1194
0.0742
0.0846
0.0425
0.0408
0.0373
0.0427
0.0445
0.0497
0.0354
0.0309
0.1425
0.0484
0.0379
0.0408
0.0395
0.0739
0.0399
0.0337
0.0599
0.0416
0.0522
0.3731
0.0336
0.0415
0.0842
0.0947
0.0334
0.0638
0.0350
0.0319
0.0816
0.0421
0.0428
0.0356
0.0884
0.0403
0.0340
0.0303
0.0525
0.0318
0.0360
0.0357
0.0397
0.0463
0.0477
0.0360
0.0587
0.0337
0.0496
0.0473
0.0338
0.0460
0.0408
0.0647
0.0477
0.1682
0.0579
0.0505
0.0303
0.0389
0.0450
0.0524
0.0599
0.0539
0.0308
0.0357
0.0343
0.0523
0.0331
0.0378
0.0390
0.0335
0.0634
0.0371
0.0359
0.0383
0.1593
0.0387
0.0420
0.1116
0.0941
0.0312
0.0351
0.0480
0.0351
0.0450
0.0553
0.0487
0.0434
0.0331
0.0522
0.0822
0.0516
0.0448
0.0644
0.0430
0.0417
0.0550
0.0819
0.2101
0.0497
0.0937
0.0517
0.0931
0.0518
0.0366
0.0403
0.0484
0.0366
0.1684
0.0364
0.0397
0.0304
0.0404
0.0352
0.0398
0.0720
0.1570
0.0512
0.0392
0.2684
0.0459
0.0354
0.0547
0.3440
0.0603
0.0322
0.0324
0.0393
0.0358
0.0392
0.0402
0.0362
0.0461
0.0495
0.0889
0.0461
0.0385
0.0416
0.0361
0.0352
0.0408
0.0466
0.0374
0.0332
0.0310
0.0460
0.0370
0.0587
0.0319
0.0679
0.0757
0.0357
0.0410
0.0368
0.0474
0.0313
0.0319
0.0353
0.0320
0.0605
0.0429
0.0467
0.0497
0.1176
0.0533
0.0463
0.0708
0.0497
0.0888
0.0442
0.0550
0.0567
0.0905
0.0705
0.0675
0.1721
0.0627
0.0425
0.0432
0.0346
0.0410
0.0414
0.0562
0.0847
0.0492
0.0709
0.0420
0.1050
0.0697
0.0324
0.0423
0.0366
0.0466
0.0351
0.0531
0.0570
0.0668
0.0326
0.0363
0.0476
0.0319
0.1258
0.0599
0.0644
0.0400
0.0371
0.0329
0.0363
0.0888
0.1051
0.0736
0.0639
0.0774
0.0382
0.0829
0.0316
0.0444
0.0327
0.0797
0.0507
0.0324
0.0362
0.0471
0.0438
0.0323
0.0466
0.0393
0.0521
0.0360
0.5297
0.0408
0.0447
0.1041
0.0727
0.0465
0.0325
0.0358
0.0682
0.0332
0.0316
0.0534
0.0399
0.0416
0.0438
0.0324
0.0372
0.0304
0.0347
0.0418
0.0313
0.0454
0.1245
0.0349
0.0420
0.0952
0.0664
0.0909
0.0389
0.0620
0.0428
0.0330
0.0400
0.0599
0.5112
0.0494
0.0615
0.0337
0.0476
0.0443
0.0475
0.0543
0.0322
0.0325
0.0648
0.0357
0.0374
0.0310
0.0566
0.0528
0.0624
0.0495
0.0512
0.0358
0.1088
0.0353
0.0428
0.0465
0.0382
0.0590
0.0543
0.0548
0.0907
0.0909
0.0471
0.0346
0.1407
0.0505
0.1594
0.0370
0.0622
0.0383
0.0593
0.0574
0.0670
0.0500
0.0334
0.0330
0.1157
0.0626
0.1799
0.0345
0.0581
0.3842
0.1025
0.0946
0.0452
0.0390
0.0464
0.0865
0.0750
0.0516
0.0438
0.0380
0.0331
0.0842
0.0410
0.0391
0.0438
0.0954
0.0694
0.0390
0.0337
0.0397
0.0394
0.0460
0.0403
0.0511
0.0389
0.0326
0.0405
0.0360
0.0364
0.0373
0.0361
0.0329
0.0509
0.0546
0.0588
0.0353
0.0394
0.0456
0.0387
0.0606
0.0353
0.0333
0.0765
0.0441
0.0925
0.1091
0.1469
0.0630
0.0511
0.0351
0.0430
0.0562
0.0506
0.0487
0.0517
0.0467
0.1034
0.0696
0.0988
0.0583
0.0317
0.0626
0.0334
0.0562
0.0344
0.0875
0.0444
0.0659


==> anc/C3P1_DetA_DataRelease_SD.xy <==
#title CRESST-III 2019: 1905.07335v3
#Mass (GeV)
#Cross-Section (pb)
#20
0.16  1.41379e+09
0.208  1.30417e+07
0.2704  1.38878e+06
0.35152  479170
0.456976  193183
0.594069  80146.6
0.772289  32455
1  13089.8
1.5  5615.3
2.25  3170.17
3.375  1004.26
5.0625  508.033
7.59375  317.802
11.3906  278.246
17.0859  294.276
25.6289  358.564
38.4434  476.733
57.665  666.298
86.4976  957.892
129.746  1399.73


==> anc/C3P1_DetA_DataRelease_SI.xy <==
#title CRESST-III 2019: 1905.07335v3
#Mass (GeV)
#Cross-Section (pb)
#20
0.16  473.589
0.208  5.72634
0.2704  0.73854
0.35152  0.262798
0.456976  0.106657
0.594069  0.042227
0.772289  0.0166904
1  0.00735987
1.5  0.0027698
2.25  0.00056334
3.375  0.000112663
5.0625  3.79581e-05
7.59375  1.11803e-05
11.3906  3.26202e-06
17.0859  1.48371e-06
25.6289  1.06977e-06
38.4434  1.03226e-06
57.665  1.22993e-06
86.4976  1.64711e-06
129.746  2.33581e-06


==> anc/C3P1_DetA_cuteff.dat <==
0.0089043	0
0.0176757	0.00192164
0.0221943	0.0208901
0.0265357	0.111801
0.0310543	0.300011
0.0316745	0.328655
0.0353957	0.465871
0.051748	0.565451
0.0527613	0.5726
0.0734057	0.58121
0.0950634	0.588026
0.116721	0.591991
0.138379	0.597233
0.156943	0.599254
0.265231	0.617353
0.423023	0.627702
1.05419	0.657885
2.10923	0.657977
4.21931	0.653419
6.32939	0.636019
8.43946	0.617891
10.5464	0.626768
21.0937	0.671934


==> anc/C3P1_DetA_eff_AR_Ca.dat <==
#analytically calculated fraction of events from the calcium (Ca) band at a given reconstructed energy that is expected in the region of interest for the CRESST-III dark matter search
#Energy(keV) Surviving Fraction
0.030	0.501
0.032	0.501
0.033	0.501
0.035	0.502
0.036	0.502
0.038	0.502
0.040	0.503
0.041	0.503
0.043	0.503
0.044	0.504
0.046	0.504
0.048	0.504
0.049	0.504
0.051	0.505
0.052	0.505
0.054	0.505
0.056	0.506
0.057	0.506
0.059	0.506
0.060	0.507
0.062	0.507
0.064	0.507
0.065	0.507
0.067	0.508
0.068	0.508
0.070	0.508
0.072	0.509
0.073	0.509
0.075	0.509
0.076	0.510
0.078	0.510
0.080	0.510
0.081	0.510
0.083	0.511
0.084	0.511
0.086	0.511
0.088	0.512
0.089	0.512
0.091	0.512
0.092	0.512
0.094	0.513
0.096	0.513
0.097	0.513
0.099	0.514
0.100	0.514
0.102	0.514
0.104	0.514
0.105	0.515
0.107	0.515
0.108	0.515
0.110	0.516
0.112	0.516
0.113	0.516
0.115	0.517
0.116	0.517
0.118	0.517
0.120	0.517
0.121	0.518
0.123	0.518
0.124	0.518
0.126	0.519
0.128	0.519
0.129	0.519
0.131	0.519
0.132	0.520
0.134	0.520
0.136	0.520
0.137	0.521
0.139	0.521
0.140	0.521
0.142	0.521
0.143	0.522
0.145	0.522
0.147	0.522
0.148	0.522
0.150	0.523
0.151	0.523
0.153	0.523
0.155	0.524
0.156	0.524
0.158	0.524
0.159	0.524
0.161	0.525
0.163	0.525
0.164	0.525
0.166	0.526
0.167	0.526
0.169	0.526
0.171	0.526
0.172	0.527
0.174	0.527
0.175	0.527
0.177	0.527
0.179	0.528
0.180	0.528
0.182	0.528
0.183	0.529
0.185	0.529
0.187	0.529
0.188	0.529
0.190	0.530
0.191	0.530
0.193	0.530
0.195	0.530
0.196	0.531
0.198	0.531
0.199	0.531
0.201	0.532
0.203	0.532
0.204	0.532
0.206	0.532
0.207	0.533
0.209	0.533
0.211	0.533
0.212	0.533
0.214	0.534
0.215	0.534
0.217	0.534
0.219	0.535
0.220	0.535
0.222	0.535
0.223	0.535
0.225	0.536
0.227	0.536
0.228	0.536
0.230	0.536
0.231	0.537
0.233	0.537
0.235	0.537
0.236	0.537
0.238	0.538
0.239	0.538
0.241	0.538
0.242	0.538
0.244	0.539
0.246	0.539
0.247	0.539
0.249	0.540
0.250	0.540
0.252	0.540
0.254	0.540
0.255	0.541
0.257	0.541
0.258	0.541
0.260	0.541
0.262	0.542
0.263	0.542
0.265	0.542
0.266	0.542
0.268	0.543
0.270	0.543
0.271	0.543
0.273	0.543
0.274	0.544
0.276	0.544
0.278	0.544
0.279	0.544
0.281	0.545
0.282	0.545
0.284	0.545
0.286	0.545
0.287	0.546
0.289	0.546
0.290	0.546
0.292	0.547
0.294	0.547
0.295	0.547
0.297	0.547
0.298	0.548
0.300	0.548
0.302	0.548
0.303	0.548
0.305	0.549
0.306	0.549
0.308	0.549
0.310	0.549
0.311	0.550
0.313	0.550
0.314	0.550
0.316	0.550
0.318	0.551
0.319	0.551
0.321	0.551
0.322	0.551
0.324	0.552
0.326	0.552
0.327	0.552
0.329	0.552
0.330	0.553
0.332	0.553
0.334	0.553
0.335	0.553
0.337	0.554
0.338	0.554
0.340	0.554
0.342	0.554
0.343	0.555
0.345	0.555
0.346	0.555
0.348	0.555
0.349	0.556
0.351	0.556
0.353	0.556
0.354	0.556
0.356	0.556
0.357	0.557
0.359	0.557
0.361	0.557
0.362	0.557
0.364	0.558
0.365	0.558
0.367	0.558
0.369	0.558
0.370	0.559
0.372	0.559
0.373	0.559
0.375	0.559
0.377	0.560
0.378	0.560
0.380	0.560
0.381	0.560
0.383	0.561
0.385	0.561
0.386	0.561
0.388	0.561
0.389	0.562
0.391	0.562
0.393	0.562
0.394	0.562
0.396	0.563
0.397	0.563
0.399	0.563
0.401	0.563
0.402	0.563
0.404	0.564
0.405	0.564
0.407	0.564
0.409	0.564
0.410	0.565
0.412	0.565
0.413	0.565
0.415	0.565
0.417	0.566
0.418	0.566
0.420	0.566
0.421	0.566
0.423	0.567
0.425	0.567
0.426	0.567
0.428	0.567
0.429	0.567
0.431	0.568
0.433	0.568
0.434	0.568
0.436	0.568
0.437	0.569
0.439	0.569
0.441	0.569
0.442	0.569
0.444	0.570
0.445	0.570
0.447	0.570
0.449	0.570
0.450	0.571
0.452	0.571
0.453	0.571
0.455	0.571
0.456	0.571
0.458	0.572
0.460	0.572
0.461	0.572
0.463	0.572
0.464	0.573
0.466	0.573
0.468	0.573
0.469	0.573
0.471	0.574
0.472	0.574
0.474	0.574
0.476	0.574
0.477	0.574
0.479	0.575
0.480	0.575
0.482	0.575
0.484	0.575
0.485	0.576
0.487	0.576
0.488	0.576
0.490	0.576
0.492	0.576
0.493	0.577
0.495	0.577
0.496	0.577
0.498	0.577
0.500	0.578
0.501	0.578
0.503	0.578
0.504	0.578
0.506	0.578
0.508	0.579
0.509	0.579
0.511	0.579
0.512	0.579
0.514	0.580
0.516	0.580
0.517	0.580
0.519	0.580
0.520	0.580
0.522	0.581
0.524	0.581
0.525	0.581
0.527	0.581
0.528	0.582
0.530	0.582
0.532	0.582
0.533	0.582
0.535	0.582
0.536	0.583
0.538	0.583
0.540	0.583
0.541	0.583
0.543	0.584
0.544	0.584
0.546	0.584
0.548	0.584
0.549	0.584
0.551	0.585
0.552	0.585
0.554	0.585
0.556	0.585
0.557	0.586
0.559	0.586
0.560	0.586
0.562	0.586
0.563	0.586
0.565	0.587
0.567	0.587
0.568	0.587
0.570	0.587
0.571	0.587
0.573	0.588
0.575	0.588
0.576	0.588
0.578	0.588
0.579	0.589
0.581	0.589
0.583	0.589
0.584	0.589
0.586	0.589
0.587	0.590
0.589	0.590
0.591	0.590
0.592	0.590
0.594	0.590
0.595	0.591
0.597	0.591
0.599	0.591
0.600	0.591
0.602	0.592
0.603	0.592
0.605	0.592
0.607	0.592
0.608	0.592
0.610	0.593
0.611	0.593
0.613	0.593
0.615	0.593
0.616	0.593
0.618	0.594
0.619	0.594
0.621	0.594
0.623	0.594
0.624	0.594
0.626	0.595
0.627	0.595
0.629	0.595
0.631	0.595
0.632	0.596
0.634	0.596
0.635	0.596
0.637	0.596
0.639	0.596
0.640	0.597
0.642	0.597
0.643	0.597
0.645	0.597
0.647	0.597
0.648	0.598
0.650	0.598
0.651	0.598
0.653	0.598
0.655	0.598
0.656	0.599
0.658	0.599
0.659	0.599
0.661	0.599
0.663	0.599
0.664	0.600
0.666	0.600
0.667	0.600
0.669	0.600
0.670	0.600
0.672	0.601
0.674	0.601
0.675	0.601
0.677	0.601
0.678	0.602
0.680	0.602
0.682	0.602
0.683	0.602
0.685	0.602
0.686	0.603
0.688	0.603
0.690	0.603
0.691	0.603
0.693	0.603
0.694	0.604
0.696	0.604
0.698	0.604
0.699	0.604
0.701	0.604
0.702	0.605
0.704	0.605
0.706	0.605
0.707	0.605
0.709	0.605
0.710	0.606
0.712	0.606
0.714	0.606
0.715	0.606
0.717	0.606
0.718	0.607
0.720	0.607
0.722	0.607
0.723	0.607
0.725	0.607
0.726	0.608
0.728	0.608
0.730	0.608
0.731	0.608
0.733	0.608
0.734	0.609
0.736	0.609
0.738	0.609
0.739	0.609
0.741	0.609
0.742	0.610
0.744	0.610
0.746	0.610
0.747	0.610
0.749	0.610
0.750	0.610
0.752	0.611
0.754	0.611
0.755	0.611
0.757	0.611
0.758	0.611
0.760	0.612
0.762	0.612
0.763	0.612
0.765	0.612
0.766	0.612
0.768	0.613
0.770	0.613
0.771	0.613
0.773	0.613
0.774	0.613
0.776	0.614
0.777	0.614
0.779	0.614
0.781	0.614
0.782	0.614
0.784	0.615
0.785	0.615
0.787	0.615
0.789	0.615
0.790	0.615
0.792	0.616
0.793	0.616
0.795	0.616
0.797	0.616
0.798	0.616
0.800	0.616
0.801	0.617
0.803	0.617
0.805	0.617
0.806	0.617
0.808	0.617
0.809	0.618
0.811	0.618
0.813	0.618
0.814	0.618
0.816	0.618
0.817	0.619
0.819	0.619
0.821	0.619
0.822	0.619
0.824	0.619
0.825	0.620
0.827	0.620
0.829	0.620
0.830	0.620
0.832	0.620
0.833	0.620
0.835	0.621
0.837	0.621
0.838	0.621
0.840	0.621
0.841	0.621
0.843	0.622
0.845	0.622
0.846	0.622
0.848	0.622
0.849	0.622
0.851	0.623
0.853	0.623
0.854	0.623
0.856	0.623
0.857	0.623
0.859	0.623
0.861	0.624
0.862	0.624
0.864	0.624
0.865	0.624
0.867	0.624
0.869	0.625
0.870	0.625
0.872	0.625
0.873	0.625
0.875	0.625
0.877	0.625
0.878	0.626
0.880	0.626
0.881	0.626
0.883	0.626
0.884	0.626
0.886	0.627
0.888	0.627
0.889	0.627
0.891	0.627
0.892	0.627
0.894	0.627
0.896	0.628
0.897	0.628
0.899	0.628
0.900	0.628
0.902	0.628
0.904	0.629
0.905	0.629
0.907	0.629
0.908	0.629
0.910	0.629
0.912	0.629
0.913	0.630
0.915	0.630
0.916	0.630
0.918	0.630
0.920	0.630
0.921	0.631
0.923	0.631
0.924	0.631
0.926	0.631
0.928	0.631
0.929	0.631
0.931	0.632
0.932	0.632
0.934	0.632
0.936	0.632
0.937	0.632
0.939	0.633
0.940	0.633
0.942	0.633
0.944	0.633
0.945	0.633
0.947	0.633
0.948	0.634
0.950	0.634
0.952	0.634
0.953	0.634
0.955	0.634
0.956	0.634
0.958	0.635
0.960	0.635
0.961	0.635
0.963	0.635
0.964	0.635
0.966	0.636
0.968	0.636
0.969	0.636
0.971	0.636
0.972	0.636
0.974	0.636
0.976	0.637
0.977	0.637
0.979	0.637
0.980	0.637
0.982	0.637
0.984	0.637
0.985	0.638
0.987	0.638
0.988	0.638
0.990	0.638
0.991	0.638
0.993	0.639
0.995	0.639
0.996	0.639
0.998	0.639
0.999	0.639
1.001	0.639
1.003	0.640
1.004	0.640
1.006	0.640
1.007	0.640
1.009	0.640
1.011	0.640
1.012	0.641
1.014	0.641
1.015	0.641
1.017	0.641
1.019	0.641
1.020	0.641
1.022	0.642
1.023	0.642
1.025	0.642
1.027	0.642
1.028	0.642
1.030	0.642
1.031	0.643
1.033	0.643
1.035	0.643
1.036	0.643
1.038	0.643
1.039	0.643
1.041	0.644
1.043	0.644
1.044	0.644
1.046	0.644
1.047	0.644
1.049	0.645
1.051	0.645
1.052	0.645
1.054	0.645
1.055	0.645
1.057	0.645
1.059	0.646
1.060	0.646
1.062	0.646
1.063	0.646
1.065	0.646
1.067	0.646
1.068	0.647
1.070	0.647
1.071	0.647
1.073	0.647
1.075	0.647
1.076	0.647
1.078	0.648
1.079	0.648
1.081	0.648
1.083	0.648
1.084	0.648
1.086	0.648
1.087	0.649
1.089	0.649
1.091	0.649
1.092	0.649
1.094	0.649
1.095	0.649
1.097	0.650
1.098	0.650
1.100	0.650
1.102	0.650
1.103	0.650
1.105	0.650
1.106	0.651
1.108	0.651
1.110	0.651
1.111	0.651
1.113	0.651
1.114	0.651
1.116	0.652
1.118	0.652
1.119	0.652
1.121	0.652
1.122	0.652
1.124	0.652
1.126	0.653
1.127	0.653
1.129	0.653
1.130	0.653
1.132	0.653
1.134	0.653
1.135	0.653
1.137	0.654
1.138	0.654
1.140	0.654
1.142	0.654
1.143	0.654
1.145	0.654
1.146	0.655
1.148	0.655
1.150	0.655
1.151	0.655
1.153	0.655
1.154	0.655
1.156	0.656
1.158	0.656
1.159	0.656
1.161	0.656
1.162	0.656
1.164	0.656
1.166	0.657
1.167	0.657
1.169	0.657
1.170	0.657
1.172	0.657
1.174	0.657
1.175	0.658
1.177	0.658
1.178	0.658
1.180	0.658
1.182	0.658
1.183	0.658
1.185	0.658
1.186	0.659
1.188	0.659
1.190	0.659
1.191	0.659
1.193	0.659
1.194	0.659
1.196	0.660
1.197	0.660
1.199	0.660
1.201	0.660
1.202	0.660
1.204	0.660
1.205	0.661
1.207	0.661
1.209	0.661
1.210	0.661
1.212	0.661
1.213	0.661
1.215	0.661
1.217	0.662
1.218	0.662
1.220	0.662
1.221	0.662
1.223	0.662
1.225	0.662
1.226	0.663
1.228	0.663
1.229	0.663
1.231	0.663
1.233	0.663
1.234	0.663
1.236	0.664
1.237	0.664
1.239	0.664
1.241	0.664
1.242	0.664
1.244	0.664
1.245	0.664
1.247	0.665
1.249	0.665
1.250	0.665
1.252	0.665
1.253	0.665
1.255	0.665
1.257	0.666
1.258	0.666
1.260	0.666
1.261	0.666
1.263	0.666
1.265	0.666
1.266	0.666
1.268	0.667
1.269	0.667
1.271	0.667
1.273	0.667
1.274	0.667
1.276	0.667
1.277	0.668
1.279	0.668
1.281	0.668
1.282	0.668
1.284	0.668
1.285	0.668
1.287	0.668
1.289	0.669
1.290	0.669
1.292	0.669
1.293	0.669
1.295	0.669
1.297	0.669
1.298	0.669
1.300	0.670
1.301	0.670
1.303	0.670
1.304	0.670
1.306	0.670
1.308	0.670
1.309	0.671
1.311	0.671
1.312	0.671
1.314	0.671
1.316	0.671
1.317	0.671
1.319	0.671
1.320	0.672
1.322	0.672
1.324	0.672
1.325	0.672
1.327	0.672
1.328	0.672
1.330	0.673
1.332	0.673
1.333	0.673
1.335	0.673
1.336	0.673
1.338	0.673
1.340	0.673
1.341	0.674
1.343	0.674
1.344	0.674
1.346	0.674
1.348	0.674
1.349	0.674
1.351	0.674
1.352	0.675
1.354	0.675
1.356	0.675
1.357	0.675
1.359	0.675
1.360	0.675
1.362	0.675
1.364	0.676
1.365	0.676
1.367	0.676
1.368	0.676
1.370	0.676
1.372	0.676
1.373	0.677
1.375	0.677
1.376	0.677
1.378	0.677
1.380	0.677
1.381	0.677
1.383	0.677
1.384	0.678
1.386	0.678
1.388	0.678
1.389	0.678
1.391	0.678
1.392	0.678
1.394	0.678
1.396	0.679
1.397	0.679
1.399	0.679
1.400	0.679
1.402	0.679
1.404	0.679
1.405	0.679
1.407	0.680
1.408	0.680
1.410	0.680
1.411	0.680
1.413	0.680
1.415	0.680
1.416	0.680
1.418	0.681
1.419	0.681
1.421	0.681
1.423	0.681
1.424	0.681
1.426	0.681
1.427	0.681
1.429	0.682
1.431	0.682
1.432	0.682
1.434	0.682
1.435	0.682
1.437	0.682
1.439	0.682
1.440	0.683
1.442	0.683
1.443	0.683
1.445	0.683
1.447	0.683
1.448	0.683
1.450	0.683
1.451	0.684
1.453	0.684
1.455	0.684
1.456	0.684
1.458	0.684
1.459	0.684
1.461	0.684
1.463	0.685
1.464	0.685
1.466	0.685
1.467	0.685
1.469	0.685
1.471	0.685
1.472	0.685
1.474	0.686
1.475	0.686
1.477	0.686
1.479	0.686
1.480	0.686
1.482	0.686
1.483	0.686
1.485	0.687
1.487	0.687
1.488	0.687
1.490	0.687
1.491	0.687
1.493	0.687
1.495	0.687
1.496	0.688
1.498	0.688
1.499	0.688
1.501	0.688
1.503	0.688
1.504	0.688
1.506	0.688
1.507	0.688
1.509	0.689
1.511	0.689
1.512	0.689
1.514	0.689
1.515	0.689
1.517	0.689
1.518	0.689
1.520	0.690
1.522	0.690
1.523	0.690
1.525	0.690
1.526	0.690
1.528	0.690
1.530	0.690
1.531	0.691
1.533	0.691
1.534	0.691
1.536	0.691
1.538	0.691
1.539	0.691
1.541	0.691
1.542	0.692
1.544	0.692
1.546	0.692
1.547	0.692
1.549	0.692
1.550	0.692
1.552	0.692
1.554	0.692
1.555	0.693
1.557	0.693
1.558	0.693
1.560	0.693
1.562	0.693
1.563	0.693
1.565	0.693
1.566	0.694
1.568	0.694
1.570	0.694
1.571	0.694
1.573	0.694
1.574	0.694
1.576	0.694
1.578	0.695
1.579	0.695
1.581	0.695
1.582	0.695
1.584	0.695
1.586	0.695
1.587	0.695
1.589	0.695
1.590	0.696
1.592	0.696
1.594	0.696
1.595	0.696
1.597	0.696
1.598	0.696
1.600	0.696
1.602	0.697
1.603	0.697
1.605	0.697
1.606	0.697
1.608	0.697
1.610	0.697
1.611	0.697
1.613	0.697
1.614	0.698
1.616	0.698
1.618	0.698
1.619	0.698
1.621	0.698
1.622	0.698
1.624	0.698
1.625	0.699
1.627	0.699
1.629	0.699
1.630	0.699
1.632	0.699
1.633	0.699
1.635	0.699
1.637	0.699
1.638	0.700
1.640	0.700
1.641	0.700
1.643	0.700
1.645	0.700
1.646	0.700
1.648	0.700
1.649	0.701
1.651	0.701
1.653	0.701
1.654	0.701
1.656	0.701
1.657	0.701
1.659	0.701
1.661	0.701
1.662	0.702
1.664	0.702
1.665	0.702
1.667	0.702
1.669	0.702
1.670	0.702
1.672	0.702
1.673	0.702
1.675	0.703
1.677	0.703
1.678	0.703
1.680	0.703
1.681	0.703
1.683	0.703
1.685	0.703
1.686	0.704
1.688	0.704
1.689	0.704
1.691	0.704
1.693	0.704
1.694	0.704
1.696	0.704
1.697	0.704
1.699	0.705
1.701	0.705
1.702	0.705
1.704	0.705
1.705	0.705
1.707	0.705
1.709	0.705
1.710	0.705
1.712	0.706
1.713	0.706
1.715	0.706
1.717	0.706
1.718	0.706
1.720	0.706
1.721	0.706
1.723	0.706
1.725	0.707
1.726	0.707
1.728	0.707
1.729	0.707
1.731	0.707
1.732	0.707
1.734	0.707
1.736	0.707
1.737	0.708
1.739	0.708
1.740	0.708
1.742	0.708
1.744	0.708
1.745	0.708
1.747	0.708
1.748	0.708
1.750	0.709
1.752	0.709
1.753	0.709
1.755	0.709
1.756	0.709
1.758	0.709
1.760	0.709
1.761	0.710
1.763	0.710
1.764	0.710
1.766	0.710
1.768	0.710
1.769	0.710
1.771	0.710
1.772	0.710
1.774	0.711
1.776	0.711
1.777	0.711
1.779	0.711
1.780	0.711
1.782	0.711
1.784	0.711
1.785	0.711
1.787	0.712
1.788	0.712
1.790	0.712
1.792	0.712
1.793	0.712
1.795	0.712
1.796	0.712
1.798	0.712
1.800	0.713
1.801	0.713
1.803	0.713
1.804	0.713
1.806	0.713
1.808	0.713
1.809	0.713
1.811	0.713
1.812	0.713
1.814	0.714
1.816	0.714
1.817	0.714
1.819	0.714
1.820	0.714
1.822	0.714
1.824	0.714
1.825	0.714
1.827	0.715
1.828	0.715
1.830	0.715
1.832	0.715
1.833	0.715
1.835	0.715
1.836	0.715
1.838	0.715
1.839	0.716
1.841	0.716
1.843	0.716
1.844	0.716
1.846	0.716
1.847	0.716
1.849	0.716
1.851	0.716
1.852	0.717
1.854	0.717
1.855	0.717
1.857	0.717
1.859	0.717
1.860	0.717
1.862	0.717
1.863	0.717
1.865	0.718
1.867	0.718
1.868	0.718
1.870	0.718
1.871	0.718
1.873	0.718
1.875	0.718
1.876	0.718
1.878	0.718
1.879	0.719
1.881	0.719
1.883	0.719
1.884	0.719
1.886	0.719
1.887	0.719
1.889	0.719
1.891	0.719
1.892	0.720
1.894	0.720
1.895	0.720
1.897	0.720
1.899	0.720
1.900	0.720
1.902	0.720
1.903	0.720
1.905	0.721
1.907	0.721
1.908	0.721
1.910	0.721
1.911	0.721
1.913	0.721
1.915	0.721
1.916	0.721
1.918	0.721
1.919	0.722
1.921	0.722
1.923	0.722
1.924	0.722
1.926	0.722
1.927	0.722
1.929	0.722
1.931	0.722
1.932	0.723
1.934	0.723
1.935	0.723
1.937	0.723
1.939	0.723
1.940	0.723
1.942	0.723
1.943	0.723
1.945	0.723
1.946	0.724
1.948	0.724
1.950	0.724
1.951	0.724
1.953	0.724
1.954	0.724
1.956	0.724
1.958	0.724
1.959	0.725
1.961	0.725
1.962	0.725
1.964	0.725
1.966	0.725
1.967	0.725
1.969	0.725
1.970	0.725
1.972	0.725
1.974	0.726
1.975	0.726
1.977	0.726
1.978	0.726
1.980	0.726
1.982	0.726
1.983	0.726
1.985	0.726
1.986	0.726
1.988	0.727
1.990	0.727
1.991	0.727
1.993	0.727
1.994	0.727
1.996	0.727
1.998	0.727
1.999	0.727
2.001	0.728
2.002	0.728
2.004	0.728
2.006	0.728
2.007	0.728
2.009	0.728
2.010	0.728
2.012	0.728
2.014	0.728
2.015	0.729
2.017	0.729
2.018	0.729
2.020	0.729
2.022	0.729
2.023	0.729
2.025	0.729
2.026	0.729
2.028	0.729
2.030	0.730
2.031	0.730
2.033	0.730
2.034	0.730
2.036	0.730
2.038	0.730
2.039	0.730
2.041	0.730
2.042	0.731
2.044	0.731
2.046	0.731
2.047	0.731
2.049	0.731
2.050	0.731
2.052	0.731
2.053	0.731
2.055	0.731
2.057	0.732
2.058	0.732
2.060	0.732
2.061	0.732
2.063	0.732
2.065	0.732
2.066	0.732
2.068	0.732
2.069	0.732
2.071	0.733
2.073	0.733
2.074	0.733
2.076	0.733
2.077	0.733
2.079	0.733
2.081	0.733
2.082	0.733
2.084	0.733
2.085	0.734
2.087	0.734
2.089	0.734
2.090	0.734
2.092	0.734
2.093	0.734
2.095	0.734
2.097	0.734
2.098	0.734
2.100	0.735
2.101	0.735
2.103	0.735
2.105	0.735
2.106	0.735
2.108	0.735
2.109	0.735
2.111	0.735
2.113	0.735
2.114	0.736
2.116	0.736
2.117	0.736
2.119	0.736
2.121	0.736
2.122	0.736
2.124	0.736
2.125	0.736
2.127	0.736
2.129	0.737
2.130	0.737
2.132	0.737
2.133	0.737
2.135	0.737
2.137	0.737
2.138	0.737
2.140	0.737
2.141	0.737
2.143	0.738
2.145	0.738
2.146	0.738
2.148	0.738
2.149	0.738
2.151	0.738
2.152	0.738
2.154	0.738
2.156	0.738
2.157	0.738
2.159	0.739
2.160	0.739
2.162	0.739
2.164	0.739
2.165	0.739
2.167	0.739
2.168	0.739
2.170	0.739
2.172	0.739
2.173	0.740
2.175	0.740
2.176	0.740
2.178	0.740
2.180	0.740
2.181	0.740
2.183	0.740
2.184	0.740
2.186	0.740
2.188	0.741
2.189	0.741
2.191	0.741
2.192	0.741
2.194	0.741
2.196	0.741
2.197	0.741
2.199	0.741
2.200	0.741
2.202	0.742
2.204	0.742
2.205	0.742
2.207	0.742
2.208	0.742
2.210	0.742
2.212	0.742
2.213	0.742
2.215	0.742
2.216	0.742
2.218	0.743
2.220	0.743
2.221	0.743
2.223	0.743
2.224	0.743
2.226	0.743
2.228	0.743
2.229	0.743
2.231	0.743
2.232	0.744
2.234	0.744
2.236	0.744
2.237	0.744
2.239	0.744
2.240	0.744
2.242	0.744
2.244	0.744
2.245	0.744
2.247	0.744
2.248	0.745
2.250	0.745
2.252	0.745
2.253	0.745
2.255	0.745
2.256	0.745
2.258	0.745
2.259	0.745
2.261	0.745
2.263	0.746
2.264	0.746
2.266	0.746
2.267	0.746
2.269	0.746
2.271	0.746
2.272	0.746
2.274	0.746
2.275	0.746
2.277	0.746
2.279	0.747
2.280	0.747
2.282	0.747
2.283	0.747
2.285	0.747
2.287	0.747
2.288	0.747
2.290	0.747
2.291	0.747
2.293	0.748
2.295	0.748
2.296	0.748
2.298	0.748
2.299	0.748
2.301	0.748
2.303	0.748
2.304	0.748
2.306	0.748
2.307	0.748
2.309	0.749
2.311	0.749
2.312	0.749
2.314	0.749
2.315	0.749
2.317	0.749
2.319	0.749
2.320	0.749
2.322	0.749
2.323	0.749
2.325	0.750
2.327	0.750
2.328	0.750
2.330	0.750
2.331	0.750
2.333	0.750
2.335	0.750
2.336	0.750
2.338	0.750
2.339	0.751
2.341	0.751
2.343	0.751
2.344	0.751
2.346	0.751
2.347	0.751
2.349	0.751
2.351	0.751
2.352	0.751
2.354	0.751
2.355	0.752
2.357	0.752
2.359	0.752
2.360	0.752
2.362	0.752
2.363	0.752
2.365	0.752
2.366	0.752
2.368	0.752
2.370	0.752
2.371	0.753
2.373	0.753
2.374	0.753
2.376	0.753
2.378	0.753
2.379	0.753
2.381	0.753
2.382	0.753
2.384	0.753
2.386	0.753
2.387	0.754
2.389	0.754
2.390	0.754
2.392	0.754
2.394	0.754
2.395	0.754
2.397	0.754
2.398	0.754
2.400	0.754
2.402	0.754
2.403	0.755
2.405	0.755
2.406	0.755
2.408	0.755
2.410	0.755
2.411	0.755
2.413	0.755
2.414	0.755
2.416	0.755
2.418	0.755
2.419	0.756
2.421	0.756
2.422	0.756
2.424	0.756
2.426	0.756
2.427	0.756
2.429	0.756
2.430	0.756
2.432	0.756
2.434	0.756
2.435	0.757
2.437	0.757
2.438	0.757
2.440	0.757
2.442	0.757
2.443	0.757
2.445	0.757
2.446	0.757
2.448	0.757
2.450	0.757
2.451	0.758
2.453	0.758
2.454	0.758
2.456	0.758
2.458	0.758
2.459	0.758
2.461	0.758
2.462	0.758
2.464	0.758
2.466	0.758
2.467	0.758
2.469	0.759
2.470	0.759
2.472	0.759
2.473	0.759
2.475	0.759
2.477	0.759
2.478	0.759
2.480	0.759
2.481	0.759
2.483	0.759
2.485	0.760
2.486	0.760
2.488	0.760
2.489	0.760
2.491	0.760
2.493	0.760
2.494	0.760
2.496	0.760
2.497	0.760
2.499	0.760
2.501	0.761
2.502	0.761
2.504	0.761
2.505	0.761
2.507	0.761
2.509	0.761
2.510	0.761
2.512	0.761
2.513	0.761
2.515	0.761
2.517	0.761
2.518	0.762
2.520	0.762
2.521	0.762
2.523	0.762
2.525	0.762
2.526	0.762
2.528	0.762
2.529	0.762
2.531	0.762
2.533	0.762
2.534	0.763
2.536	0.763
2.537	0.763
2.539	0.763
2.541	0.763
2.542	0.763
2.544	0.763
2.545	0.763
2.547	0.763
2.549	0.763
2.550	0.764
2.552	0.764
2.553	0.764
2.555	0.764
2.557	0.764
2.558	0.764
2.560	0.764
2.561	0.764
2.563	0.764
2.565	0.764
2.566	0.764
2.568	0.765
2.569	0.765
2.571	0.765
2.573	0.765
2.574	0.765
2.576	0.765
2.577	0.765
2.579	0.765
2.580	0.765
2.582	0.765
2.584	0.765
2.585	0.766
2.587	0.766
2.588	0.766
2.590	0.766
2.592	0.766
2.593	0.766
2.595	0.766
2.596	0.766
2.598	0.766
2.600	0.766
2.601	0.767
2.603	0.767
2.604	0.767
2.606	0.767
2.608	0.767
2.609	0.767
2.611	0.767
2.612	0.767
2.614	0.767
2.616	0.767
2.617	0.767
2.619	0.768
2.620	0.768
2.622	0.768
2.624	0.768
2.625	0.768
2.627	0.768
2.628	0.768
2.630	0.768
2.632	0.768
2.633	0.768
2.635	0.768
2.636	0.769
2.638	0.769
2.640	0.769
2.641	0.769
2.643	0.769
2.644	0.769
2.646	0.769
2.648	0.769
2.649	0.769
2.651	0.769
2.652	0.769
2.654	0.770
2.656	0.770
2.657	0.770
2.659	0.770
2.660	0.770
2.662	0.770
2.664	0.770
2.665	0.770
2.667	0.770
2.668	0.770
2.670	0.770
2.672	0.771
2.673	0.771
2.675	0.771
2.676	0.771
2.678	0.771
2.680	0.771
2.681	0.771
2.683	0.771
2.684	0.771
2.686	0.771
2.687	0.772
2.689	0.772
2.691	0.772
2.692	0.772
2.694	0.772
2.695	0.772
2.697	0.772
2.699	0.772
2.700	0.772
2.702	0.772
2.703	0.772
2.705	0.772
2.707	0.773
2.708	0.773
2.710	0.773
2.711	0.773
2.713	0.773
2.715	0.773
2.716	0.773
2.718	0.773
2.719	0.773
2.721	0.773
2.723	0.773
2.724	0.774
2.726	0.774
2.727	0.774
2.729	0.774
2.731	0.774
2.732	0.774
2.734	0.774
2.735	0.774
2.737	0.774
2.739	0.774
2.740	0.774
2.742	0.775
2.743	0.775
2.745	0.775
2.747	0.775
2.748	0.775
2.750	0.775
2.751	0.775
2.753	0.775
2.755	0.775
2.756	0.775
2.758	0.775
2.759	0.776
2.761	0.776
2.763	0.776
2.764	0.776
2.766	0.776
2.767	0.776
2.769	0.776
2.771	0.776
2.772	0.776
2.774	0.776
2.775	0.776
2.777	0.777
2.779	0.777
2.780	0.777
2.782	0.777
2.783	0.777
2.785	0.777
2.787	0.777
2.788	0.777
2.790	0.777
2.791	0.777
2.793	0.777
2.794	0.777
2.796	0.778
2.798	0.778
2.799	0.778
2.801	0.778
2.802	0.778
2.804	0.778
2.806	0.778
2.807	0.778
2.809	0.778
2.810	0.778
2.812	0.778
2.814	0.779
2.815	0.779
2.817	0.779
2.818	0.779
2.820	0.779
2.822	0.779
2.823	0.779
2.825	0.779
2.826	0.779
2.828	0.779
2.830	0.779
2.831	0.779
2.833	0.780
2.834	0.780
2.836	0.780
2.838	0.780
2.839	0.780
2.841	0.780
2.842	0.780
2.844	0.780
2.846	0.780
2.847	0.780
2.849	0.780
2.850	0.781
2.852	0.781
2.854	0.781
2.855	0.781
2.857	0.781
2.858	0.781
2.860	0.781
2.862	0.781
2.863	0.781
2.865	0.781
2.866	0.781
2.868	0.781
2.870	0.782
2.871	0.782
2.873	0.782
2.874	0.782
2.876	0.782
2.878	0.782
2.879	0.782
2.881	0.782
2.882	0.782
2.884	0.782
2.886	0.782
2.887	0.783
2.889	0.783
2.890	0.783
2.892	0.783
2.894	0.783
2.895	0.783
2.897	0.783
2.898	0.783
2.900	0.783
2.901	0.783
2.903	0.783
2.905	0.783
2.906	0.784
2.908	0.784
2.909	0.784
2.911	0.784
2.913	0.784
2.914	0.784
2.916	0.784
2.917	0.784
2.919	0.784
2.921	0.784
2.922	0.784
2.924	0.784
2.925	0.785
2.927	0.785
2.929	0.785
2.930	0.785
2.932	0.785
2.933	0.785
2.935	0.785
2.937	0.785
2.938	0.785
2.940	0.785
2.941	0.785
2.943	0.785
2.945	0.786
2.946	0.786
2.948	0.786
2.949	0.786
2.951	0.786
2.953	0.786
2.954	0.786
2.956	0.786
2.957	0.786
2.959	0.786
2.961	0.786
2.962	0.786
2.964	0.787
2.965	0.787
2.967	0.787
2.969	0.787
2.970	0.787
2.972	0.787
2.973	0.787
2.975	0.787
2.977	0.787
2.978	0.787
2.980	0.787
2.981	0.787
2.983	0.788
2.985	0.788
2.986	0.788
2.988	0.788
2.989	0.788
2.991	0.788
2.993	0.788
2.994	0.788
2.996	0.788
2.997	0.788
2.999	0.788
3.001	0.788
3.002	0.789
3.004	0.789
3.005	0.789
3.007	0.789
3.008	0.789
3.010	0.789
3.012	0.789
3.013	0.789
3.015	0.789
3.016	0.789
3.018	0.789
3.020	0.789
3.021	0.790
3.023	0.790
3.024	0.790
3.026	0.790
3.028	0.790
3.029	0.790
3.031	0.790
3.032	0.790
3.034	0.790
3.036	0.790
3.037	0.790
3.039	0.790
3.040	0.791
3.042	0.791
3.044	0.791
3.045	0.791
3.047	0.791
3.048	0.791
3.050	0.791
3.052	0.791
3.053	0.791
3.055	0.791
3.056	0.791
3.058	0.791
3.060	0.791
3.061	0.792
3.063	0.792
3.064	0.792
3.066	0.792
3.068	0.792
3.069	0.792
3.071	0.792
3.072	0.792
3.074	0.792
3.076	0.792
3.077	0.792
3.079	0.792
3.080	0.793
3.082	0.793
3.084	0.793
3.085	0.793
3.087	0.793
3.088	0.793
3.090	0.793
3.092	0.793
3.093	0.793
3.095	0.793
3.096	0.793
3.098	0.793
3.100	0.793
3.101	0.794
3.103	0.794
3.104	0.794
3.106	0.794
3.107	0.794
3.109	0.794
3.111	0.794
3.112	0.794
3.114	0.794
3.115	0.794
3.117	0.794
3.119	0.794
3.120	0.795
3.122	0.795
3.123	0.795
3.125	0.795
3.127	0.795
3.128	0.795
3.130	0.795
3.131	0.795
3.133	0.795
3.135	0.795
3.136	0.795
3.138	0.795
3.139	0.795
3.141	0.796
3.143	0.796
3.144	0.796
3.146	0.796
3.147	0.796
3.149	0.796
3.151	0.796
3.152	0.796
3.154	0.796
3.155	0.796
3.157	0.796
3.159	0.796
3.160	0.796
3.162	0.797
3.163	0.797
3.165	0.797
3.167	0.797
3.168	0.797
3.170	0.797
3.171	0.797
3.173	0.797
3.175	0.797
3.176	0.797
3.178	0.797
3.179	0.797
3.181	0.798
3.183	0.798
3.184	0.798
3.186	0.798
3.187	0.798
3.189	0.798
3.191	0.798
3.192	0.798
3.194	0.798
3.195	0.798
3.197	0.798
3.199	0.798
3.200	0.798
3.202	0.799
3.203	0.799
3.205	0.799
3.207	0.799
3.208	0.799
3.210	0.799
3.211	0.799
3.213	0.799
3.214	0.799
3.216	0.799
3.218	0.799
3.219	0.799
3.221	0.799
3.222	0.800
3.224	0.800
3.226	0.800
3.227	0.800
3.229	0.800
3.230	0.800
3.232	0.800
3.234	0.800
3.235	0.800
3.237	0.800
3.238	0.800
3.240	0.800
3.242	0.800
3.243	0.801
3.245	0.801
3.246	0.801
3.248	0.801
3.250	0.801
3.251	0.801
3.253	0.801
3.254	0.801
3.256	0.801
3.258	0.801
3.259	0.801
3.261	0.801
3.262	0.801
3.264	0.802
3.266	0.802
3.267	0.802
3.269	0.802
3.270	0.802
3.272	0.802
3.274	0.802
3.275	0.802
3.277	0.802
3.278	0.802
3.280	0.802
3.282	0.802
3.283	0.802
3.285	0.802
3.286	0.803
3.288	0.803
3.290	0.803
3.291	0.803
3.293	0.803
3.294	0.803
3.296	0.803
3.298	0.803
3.299	0.803
3.301	0.803
3.302	0.803
3.304	0.803
3.306	0.803
3.307	0.804
3.309	0.804
3.310	0.804
3.312	0.804
3.314	0.804
3.315	0.804
3.317	0.804
3.318	0.804
3.320	0.804
3.321	0.804
3.323	0.804
3.325	0.804
3.326	0.804
3.328	0.805
3.329	0.805
3.331	0.805
3.333	0.805
3.334	0.805
3.336	0.805
3.337	0.805
3.339	0.805
3.341	0.805
3.342	0.805
3.344	0.805
3.345	0.805
3.347	0.805
3.349	0.805
3.350	0.806
3.352	0.806
3.353	0.806
3.355	0.806
3.357	0.806
3.358	0.806
3.360	0.806
3.361	0.806
3.363	0.806
3.365	0.806
3.366	0.806
3.368	0.806
3.369	0.806
3.371	0.807
3.373	0.807
3.374	0.807
3.376	0.807
3.377	0.807
3.379	0.807
3.381	0.807
3.382	0.807
3.384	0.807
3.385	0.807
3.387	0.807
3.389	0.807
3.390	0.807
3.392	0.807
3.393	0.808
3.395	0.808
3.397	0.808
3.398	0.808
3.400	0.808
3.401	0.808
3.403	0.808
3.405	0.808
3.406	0.808
3.408	0.808
3.409	0.808
3.411	0.808
3.413	0.808
3.414	0.808
3.416	0.809
3.417	0.809
3.419	0.809
3.421	0.809
3.422	0.809
3.424	0.809
3.425	0.809
3.427	0.809
3.428	0.809
3.430	0.809
3.432	0.809
3.433	0.809
3.435	0.809
3.436	0.809
3.438	0.810
3.440	0.810
3.441	0.810
3.443	0.810
3.444	0.810
3.446	0.810
3.448	0.810
3.449	0.810
3.451	0.810
3.452	0.810
3.454	0.810
3.456	0.810
3.457	0.810
3.459	0.811
3.460	0.811
3.462	0.811
3.464	0.811
3.465	0.811
3.467	0.811
3.468	0.811
3.470	0.811
3.472	0.811
3.473	0.811
3.475	0.811
3.476	0.811
3.478	0.811
3.480	0.811
3.481	0.812
3.483	0.812
3.484	0.812
3.486	0.812
3.488	0.812
3.489	0.812
3.491	0.812
3.492	0.812
3.494	0.812
3.496	0.812
3.497	0.812
3.499	0.812
3.500	0.812
3.502	0.812
3.504	0.812
3.505	0.813
3.507	0.813
3.508	0.813
3.510	0.813
3.512	0.813
3.513	0.813
3.515	0.813
3.516	0.813
3.518	0.813
3.520	0.813
3.521	0.813
3.523	0.813
3.524	0.813
3.526	0.813
3.528	0.814
3.529	0.814
3.531	0.814
3.532	0.814
3.534	0.814
3.535	0.814
3.537	0.814
3.539	0.814
3.540	0.814
3.542	0.814
3.543	0.814
3.545	0.814
3.547	0.814
3.548	0.814
3.550	0.815
3.551	0.815
3.553	0.815
3.555	0.815
3.556	0.815
3.558	0.815
3.559	0.815
3.561	0.815
3.563	0.815
3.564	0.815
3.566	0.815
3.567	0.815
3.569	0.815
3.571	0.815
3.572	0.816
3.574	0.816
3.575	0.816
3.577	0.816
3.579	0.816
3.580	0.816
3.582	0.816
3.583	0.816
3.585	0.816
3.587	0.816
3.588	0.816
3.590	0.816
3.591	0.816
3.593	0.816
3.595	0.816
3.596	0.817
3.598	0.817
3.599	0.817
3.601	0.817
3.603	0.817
3.604	0.817
3.606	0.817
3.607	0.817
3.609	0.817
3.611	0.817
3.612	0.817
3.614	0.817
3.615	0.817
3.617	0.817
3.619	0.818
3.620	0.818
3.622	0.818
3.623	0.818
3.625	0.818
3.627	0.818
3.628	0.818
3.630	0.818
3.631	0.818
3.633	0.818
3.635	0.818
3.636	0.818
3.638	0.818
3.639	0.818
3.641	0.818
3.642	0.819
3.644	0.819
3.646	0.819
3.647	0.819
3.649	0.819
3.650	0.819
3.652	0.819
3.654	0.819
3.655	0.819
3.657	0.819
3.658	0.819
3.660	0.819
3.662	0.819
3.663	0.819
3.665	0.819
3.666	0.820
3.668	0.820
3.670	0.820
3.671	0.820
3.673	0.820
3.674	0.820
3.676	0.820
3.678	0.820
3.679	0.820
3.681	0.820
3.682	0.820
3.684	0.820
3.686	0.820
3.687	0.820
3.689	0.820
3.690	0.821
3.692	0.821
3.694	0.821
3.695	0.821
3.697	0.821
3.698	0.821
3.700	0.821
3.702	0.821
3.703	0.821
3.705	0.821
3.706	0.821
3.708	0.821
3.710	0.821
3.711	0.821
3.713	0.821
3.714	0.822
3.716	0.822
3.718	0.822
3.719	0.822
3.721	0.822
3.722	0.822
3.724	0.822
3.726	0.822
3.727	0.822
3.729	0.822
3.730	0.822
3.732	0.822
3.734	0.822
3.735	0.822
3.737	0.822
3.738	0.823
3.740	0.823
3.742	0.823
3.743	0.823
3.745	0.823
3.746	0.823
3.748	0.823
3.749	0.823
3.751	0.823
3.753	0.823
3.754	0.823
3.756	0.823
3.757	0.823
3.759	0.823
3.761	0.823
3.762	0.824
3.764	0.824
3.765	0.824
3.767	0.824
3.769	0.824
3.770	0.824
3.772	0.824
3.773	0.824
3.775	0.824
3.777	0.824
3.778	0.824
3.780	0.824
3.781	0.824
3.783	0.824
3.785	0.824
3.786	0.825
3.788	0.825
3.789	0.825
3.791	0.825
3.793	0.825
3.794	0.825
3.796	0.825
3.797	0.825
3.799	0.825
3.801	0.825
3.802	0.825
3.804	0.825
3.805	0.825
3.807	0.825
3.809	0.825
3.810	0.825
3.812	0.826
3.813	0.826
3.815	0.826
3.817	0.826
3.818	0.826
3.820	0.826
3.821	0.826
3.823	0.826
3.825	0.826
3.826	0.826
3.828	0.826
3.829	0.826
3.831	0.826
3.833	0.826
3.834	0.826
3.836	0.827
3.837	0.827
3.839	0.827
3.841	0.827
3.842	0.827
3.844	0.827
3.845	0.827
3.847	0.827
3.849	0.827
3.850	0.827
3.852	0.827
3.853	0.827
3.855	0.827
3.856	0.827
3.858	0.827
3.860	0.827
3.861	0.828
3.863	0.828
3.864	0.828
3.866	0.828
3.868	0.828
3.869	0.828
3.871	0.828
3.872	0.828
3.874	0.828
3.876	0.828
3.877	0.828
3.879	0.828
3.880	0.828
3.882	0.828
3.884	0.828
3.885	0.828
3.887	0.829
3.888	0.829
3.890	0.829
3.892	0.829
3.893	0.829
3.895	0.829
3.896	0.829
3.898	0.829
3.900	0.829
3.901	0.829
3.903	0.829
3.904	0.829
3.906	0.829
3.908	0.829
3.909	0.829
3.911	0.830
3.912	0.830
3.914	0.830
3.916	0.830
3.917	0.830
3.919	0.830
3.920	0.830
3.922	0.830
3.924	0.830
3.925	0.830
3.927	0.830
3.928	0.830
3.930	0.830
3.932	0.830
3.933	0.830
3.935	0.830
3.936	0.831
3.938	0.831
3.940	0.831
3.941	0.831
3.943	0.831
3.944	0.831
3.946	0.831
3.948	0.831
3.949	0.831
3.951	0.831
3.952	0.831
3.954	0.831
3.956	0.831
3.957	0.831
3.959	0.831
3.960	0.831
3.962	0.832
3.963	0.832
3.965	0.832
3.967	0.832
3.968	0.832
3.970	0.832
3.971	0.832
3.973	0.832
3.975	0.832
3.976	0.832
3.978	0.832
3.979	0.832
3.981	0.832
3.983	0.832
3.984	0.832
3.986	0.832
3.987	0.832
3.989	0.833
3.991	0.833
3.992	0.833
3.994	0.833
3.995	0.833
3.997	0.833
3.999	0.833
4.000	0.833
4.002	0.833
4.003	0.833
4.005	0.833
4.007	0.833
4.008	0.833
4.010	0.833
4.011	0.833
4.013	0.833
4.015	0.834
4.016	0.834
4.018	0.834
4.019	0.834
4.021	0.834
4.023	0.834
4.024	0.834
4.026	0.834
4.027	0.834
4.029	0.834
4.031	0.834
4.032	0.834
4.034	0.834
4.035	0.834
4.037	0.834
4.039	0.834
4.040	0.835
4.042	0.835
4.043	0.835
4.045	0.835
4.047	0.835
4.048	0.835
4.050	0.835
4.051	0.835
4.053	0.835
4.055	0.835
4.056	0.835
4.058	0.835
4.059	0.835
4.061	0.835
4.062	0.835
4.064	0.835
4.066	0.835
4.067	0.836
4.069	0.836
4.070	0.836
4.072	0.836
4.074	0.836
4.075	0.836
4.077	0.836
4.078	0.836
4.080	0.836
4.082	0.836
4.083	0.836
4.085	0.836
4.086	0.836
4.088	0.836
4.090	0.836
4.091	0.836
4.093	0.836
4.094	0.837
4.096	0.837
4.098	0.837
4.099	0.837
4.101	0.837
4.102	0.837
4.104	0.837
4.106	0.837
4.107	0.837
4.109	0.837
4.110	0.837
4.112	0.837
4.114	0.837
4.115	0.837
4.117	0.837
4.118	0.837
4.120	0.838
4.122	0.838
4.123	0.838
4.125	0.838
4.126	0.838
4.128	0.838
4.130	0.838
4.131	0.838
4.133	0.838
4.134	0.838
4.136	0.838
4.138	0.838
4.139	0.838
4.141	0.838
4.142	0.838
4.144	0.838
4.146	0.838
4.147	0.839
4.149	0.839
4.150	0.839
4.152	0.839
4.154	0.839
4.155	0.839
4.157	0.839
4.158	0.839
4.160	0.839
4.162	0.839
4.163	0.839
4.165	0.839
4.166	0.839
4.168	0.839
4.169	0.839
4.171	0.839
4.173	0.839
4.174	0.840
4.176	0.840
4.177	0.840
4.179	0.840
4.181	0.840
4.182	0.840
4.184	0.840
4.185	0.840
4.187	0.840
4.189	0.840
4.190	0.840
4.192	0.840
4.193	0.840
4.195	0.840
4.197	0.840
4.198	0.840
4.200	0.840
4.201	0.841
4.203	0.841
4.205	0.841
4.206	0.841
4.208	0.841
4.209	0.841
4.211	0.841
4.213	0.841
4.214	0.841
4.216	0.841
4.217	0.841
4.219	0.841
4.221	0.841
4.222	0.841
4.224	0.841
4.225	0.841
4.227	0.841
4.229	0.841
4.230	0.842
4.232	0.842
4.233	0.842
4.235	0.842
4.237	0.842
4.238	0.842
4.240	0.842
4.241	0.842
4.243	0.842
4.245	0.842
4.246	0.842
4.248	0.842
4.249	0.842
4.251	0.842
4.253	0.842
4.254	0.842
4.256	0.842
4.257	0.843
4.259	0.843
4.261	0.843
4.262	0.843
4.264	0.843
4.265	0.843
4.267	0.843
4.269	0.843
4.270	0.843
4.272	0.843
4.273	0.843
4.275	0.843
4.276	0.843
4.278	0.843
4.280	0.843
4.281	0.843
4.283	0.843
4.284	0.843
4.286	0.844
4.288	0.844
4.289	0.844
4.291	0.844
4.292	0.844
4.294	0.844
4.296	0.844
4.297	0.844
4.299	0.844
4.300	0.844
4.302	0.844
4.304	0.844
4.305	0.844
4.307	0.844
4.308	0.844
4.310	0.844
4.312	0.844
4.313	0.845
4.315	0.845
4.316	0.845
4.318	0.845
4.320	0.845
4.321	0.845
4.323	0.845
4.324	0.845
4.326	0.845
4.328	0.845
4.329	0.845
4.331	0.845
4.332	0.845
4.334	0.845
4.336	0.845
4.337	0.845
4.339	0.845
4.340	0.845
4.342	0.846
4.344	0.846
4.345	0.846
4.347	0.846
4.348	0.846
4.350	0.846
4.352	0.846
4.353	0.846
4.355	0.846
4.356	0.846
4.358	0.846
4.360	0.846
4.361	0.846
4.363	0.846
4.364	0.846
4.366	0.846
4.368	0.846
4.369	0.846
4.371	0.847
4.372	0.847
4.374	0.847
4.376	0.847
4.377	0.847
4.379	0.847
4.380	0.847
4.382	0.847
4.383	0.847
4.385	0.847
4.387	0.847
4.388	0.847
4.390	0.847
4.391	0.847
4.393	0.847
4.395	0.847
4.396	0.847
4.398	0.847
4.399	0.848
4.401	0.848
4.403	0.848
4.404	0.848
4.406	0.848
4.407	0.848
4.409	0.848
4.411	0.848
4.412	0.848
4.414	0.848
4.415	0.848
4.417	0.848
4.419	0.848
4.420	0.848
4.422	0.848
4.423	0.848
4.425	0.848
4.427	0.848
4.428	0.848
4.430	0.849
4.431	0.849
4.433	0.849
4.435	0.849
4.436	0.849
4.438	0.849
4.439	0.849
4.441	0.849
4.443	0.849
4.444	0.849
4.446	0.849
4.447	0.849
4.449	0.849
4.451	0.849
4.452	0.849
4.454	0.849
4.455	0.849
4.457	0.849
4.459	0.850
4.460	0.850
4.462	0.850
4.463	0.850
4.465	0.850
4.467	0.850
4.468	0.850
4.470	0.850
4.471	0.850
4.473	0.850
4.475	0.850
4.476	0.850
4.478	0.850
4.479	0.850
4.481	0.850
4.483	0.850
4.484	0.850
4.486	0.850
4.487	0.850
4.489	0.851
4.490	0.851
4.492	0.851
4.494	0.851
4.495	0.851
4.497	0.851
4.498	0.851
4.500	0.851
4.502	0.851
4.503	0.851
4.505	0.851
4.506	0.851
4.508	0.851
4.510	0.851
4.511	0.851
4.513	0.851
4.514	0.851
4.516	0.851
4.518	0.852
4.519	0.852
4.521	0.852
4.522	0.852
4.524	0.852
4.526	0.852
4.527	0.852
4.529	0.852
4.530	0.852
4.532	0.852
4.534	0.852
4.535	0.852
4.537	0.852
4.538	0.852
4.540	0.852
4.542	0.852
4.543	0.852
4.545	0.852
4.546	0.852
4.548	0.853
4.550	0.853
4.551	0.853
4.553	0.853
4.554	0.853
4.556	0.853
4.558	0.853
4.559	0.853
4.561	0.853
4.562	0.853
4.564	0.853
4.566	0.853
4.567	0.853
4.569	0.853
4.570	0.853
4.572	0.853
4.574	0.853
4.575	0.853
4.577	0.853
4.578	0.854
4.580	0.854
4.582	0.854
4.583	0.854
4.585	0.854
4.586	0.854
4.588	0.854
4.590	0.854
4.591	0.854
4.593	0.854
4.594	0.854
4.596	0.854
4.597	0.854
4.599	0.854
4.601	0.854
4.602	0.854
4.604	0.854
4.605	0.854
4.607	0.854
4.609	0.855
4.610	0.855
4.612	0.855
4.613	0.855
4.615	0.855
4.617	0.855
4.618	0.855
4.620	0.855
4.621	0.855
4.623	0.855
4.625	0.855
4.626	0.855
4.628	0.855
4.629	0.855
4.631	0.855
4.633	0.855
4.634	0.855
4.636	0.855
4.637	0.855
4.639	0.855
4.641	0.856
4.642	0.856
4.644	0.856
4.645	0.856
4.647	0.856
4.649	0.856
4.650	0.856
4.652	0.856
4.653	0.856
4.655	0.856
4.657	0.856
4.658	0.856
4.660	0.856
4.661	0.856
4.663	0.856
4.665	0.856
4.666	0.856
4.668	0.856
4.669	0.856
4.671	0.857
4.673	0.857
4.674	0.857
4.676	0.857
4.677	0.857
4.679	0.857
4.681	0.857
4.682	0.857
4.684	0.857
4.685	0.857
4.687	0.857
4.689	0.857
4.690	0.857
4.692	0.857
4.693	0.857
4.695	0.857
4.697	0.857
4.698	0.857
4.700	0.857
4.701	0.857
4.703	0.858
4.704	0.858
4.706	0.858
4.708	0.858
4.709	0.858
4.711	0.858
4.712	0.858
4.714	0.858
4.716	0.858
4.717	0.858
4.719	0.858
4.720	0.858
4.722	0.858
4.724	0.858
4.725	0.858
4.727	0.858
4.728	0.858
4.730	0.858
4.732	0.858
4.733	0.858
4.735	0.859
4.736	0.859
4.738	0.859
4.740	0.859
4.741	0.859
4.743	0.859
4.744	0.859
4.746	0.859
4.748	0.859
4.749	0.859
4.751	0.859
4.752	0.859
4.754	0.859
4.756	0.859
4.757	0.859
4.759	0.859
4.760	0.859
4.762	0.859
4.764	0.859
4.765	0.859
4.767	0.860
4.768	0.860
4.770	0.860
4.772	0.860
4.773	0.860
4.775	0.860
4.776	0.860
4.778	0.860
4.780	0.860
4.781	0.860
4.783	0.860
4.784	0.860
4.786	0.860
4.788	0.860
4.789	0.860
4.791	0.860
4.792	0.860
4.794	0.860
4.796	0.860
4.797	0.860
4.799	0.861
4.800	0.861
4.802	0.861
4.804	0.861
4.805	0.861
4.807	0.861
4.808	0.861
4.810	0.861
4.811	0.861
4.813	0.861
4.815	0.861
4.816	0.861
4.818	0.861
4.819	0.861
4.821	0.861
4.823	0.861
4.824	0.861
4.826	0.861
4.827	0.861
4.829	0.861
4.831	0.862
4.832	0.862
4.834	0.862
4.835	0.862
4.837	0.862
4.839	0.862
4.840	0.862
4.842	0.862
4.843	0.862
4.845	0.862
4.847	0.862
4.848	0.862
4.850	0.862
4.851	0.862
4.853	0.862
4.855	0.862
4.856	0.862
4.858	0.862
4.859	0.862
4.861	0.862
4.863	0.863
4.864	0.863
4.866	0.863
4.867	0.863
4.869	0.863
4.871	0.863
4.872	0.863
4.874	0.863
4.875	0.863
4.877	0.863
4.879	0.863
4.880	0.863
4.882	0.863
4.883	0.863
4.885	0.863
4.887	0.863
4.888	0.863
4.890	0.863
4.891	0.863
4.893	0.863
4.895	0.863
4.896	0.864
4.898	0.864
4.899	0.864
4.901	0.864
4.903	0.864
4.904	0.864
4.906	0.864
4.907	0.864
4.909	0.864
4.911	0.864
4.912	0.864
4.914	0.864
4.915	0.864
4.917	0.864
4.918	0.864
4.920	0.864
4.922	0.864
4.923	0.864
4.925	0.864
4.926	0.864
4.928	0.864
4.930	0.865
4.931	0.865
4.933	0.865
4.934	0.865
4.936	0.865
4.938	0.865
4.939	0.865
4.941	0.865
4.942	0.865
4.944	0.865
4.946	0.865
4.947	0.865
4.949	0.865
4.950	0.865
4.952	0.865
4.954	0.865
4.955	0.865
4.957	0.865
4.958	0.865
4.960	0.865
4.962	0.865
4.963	0.866
4.965	0.866
4.966	0.866
4.968	0.866
4.970	0.866
4.971	0.866
4.973	0.866
4.974	0.866
4.976	0.866
4.978	0.866
4.979	0.866
4.981	0.866
4.982	0.866
4.984	0.866
4.986	0.866
4.987	0.866
4.989	0.866
4.990	0.866
4.992	0.866
4.994	0.866
4.995	0.866
4.997	0.867
4.998	0.867
5.000	0.867
5.002	0.867
5.003	0.867
5.005	0.867
5.006	0.867
5.008	0.867
5.010	0.867
5.011	0.867
5.013	0.867
5.014	0.867
5.016	0.867
5.017	0.867
5.019	0.867
5.021	0.867
5.022	0.867
5.024	0.867
5.025	0.867
5.027	0.867
5.029	0.867
5.030	0.867
5.032	0.868
5.033	0.868
5.035	0.868
5.037	0.868
5.038	0.868
5.040	0.868
5.041	0.868
5.043	0.868
5.045	0.868
5.046	0.868
5.048	0.868
5.049	0.868
5.051	0.868
5.053	0.868
5.054	0.868
5.056	0.868
5.057	0.868
5.059	0.868
5.061	0.868
5.062	0.868
5.064	0.868
5.065	0.869
5.067	0.869
5.069	0.869
5.070	0.869
5.072	0.869
5.073	0.869
5.075	0.869
5.077	0.869
5.078	0.869
5.080	0.869
5.081	0.869
5.083	0.869
5.085	0.869
5.086	0.869
5.088	0.869
5.089	0.869
5.091	0.869
5.093	0.869
5.094	0.869
5.096	0.869
5.097	0.869
5.099	0.869
5.101	0.870
5.102	0.870
5.104	0.870
5.105	0.870
5.107	0.870
5.109	0.870
5.110	0.870
5.112	0.870
5.113	0.870
5.115	0.870
5.117	0.870
5.118	0.870
5.120	0.870
5.121	0.870
5.123	0.870
5.124	0.870
5.126	0.870
5.128	0.870
5.129	0.870
5.131	0.870
5.132	0.870
5.134	0.870
5.136	0.871
5.137	0.871
5.139	0.871
5.140	0.871
5.142	0.871
5.144	0.871
5.145	0.871
5.147	0.871
5.148	0.871
5.150	0.871
5.152	0.871
5.153	0.871
5.155	0.871
5.156	0.871
5.158	0.871
5.160	0.871
5.161	0.871
5.163	0.871
5.164	0.871
5.166	0.871
5.168	0.871
5.169	0.871
5.171	0.872
5.172	0.872
5.174	0.872
5.176	0.872
5.177	0.872
5.179	0.872
5.180	0.872
5.182	0.872
5.184	0.872
5.185	0.872
5.187	0.872
5.188	0.872
5.190	0.872
5.192	0.872
5.193	0.872
5.195	0.872
5.196	0.872
5.198	0.872
5.200	0.872
5.201	0.872
5.203	0.872
5.204	0.872
5.206	0.872
5.208	0.873
5.209	0.873
5.211	0.873
5.212	0.873
5.214	0.873
5.216	0.873
5.217	0.873
5.219	0.873
5.220	0.873
5.222	0.873
5.224	0.873
5.225	0.873
5.227	0.873
5.228	0.873
5.230	0.873
5.231	0.873
5.233	0.873
5.235	0.873
5.236	0.873
5.238	0.873
5.239	0.873
5.241	0.873
5.243	0.874
5.244	0.874
5.246	0.874
5.247	0.874
5.249	0.874
5.251	0.874
5.252	0.874
5.254	0.874
5.255	0.874
5.257	0.874
5.259	0.874
5.260	0.874
5.262	0.874
5.263	0.874
5.265	0.874
5.267	0.874
5.268	0.874
5.270	0.874
5.271	0.874
5.273	0.874
5.275	0.874
5.276	0.874
5.278	0.874
5.279	0.875
5.281	0.875
5.283	0.875
5.284	0.875
5.286	0.875
5.287	0.875
5.289	0.875
5.291	0.875
5.292	0.875
5.294	0.875
5.295	0.875
5.297	0.875
5.299	0.875
5.300	0.875
5.302	0.875
5.303	0.875
5.305	0.875
5.307	0.875
5.308	0.875
5.310	0.875
5.311	0.875
5.313	0.875
5.315	0.875
5.316	0.876
5.318	0.876
5.319	0.876
5.321	0.876
5.323	0.876
5.324	0.876
5.326	0.876
5.327	0.876
5.329	0.876
5.331	0.876
5.332	0.876
5.334	0.876
5.335	0.876
5.337	0.876
5.338	0.876
5.340	0.876
5.342	0.876
5.343	0.876
5.345	0.876
5.346	0.876
5.348	0.876
5.350	0.876
5.351	0.876
5.353	0.877
5.354	0.877
5.356	0.877
5.358	0.877
5.359	0.877
5.361	0.877
5.362	0.877
5.364	0.877
5.366	0.877
5.367	0.877
5.369	0.877
5.370	0.877
5.372	0.877
5.374	0.877
5.375	0.877
5.377	0.877
5.378	0.877
5.380	0.877
5.382	0.877
5.383	0.877
5.385	0.877
5.386	0.877
5.388	0.877
5.390	0.877
5.391	0.878
5.393	0.878
5.394	0.878
5.396	0.878
5.398	0.878
5.399	0.878
5.401	0.878
5.402	0.878
5.404	0.878
5.406	0.878
5.407	0.878
5.409	0.878
5.410	0.878
5.412	0.878
5.414	0.878
5.415	0.878
5.417	0.878
5.418	0.878
5.420	0.878
5.422	0.878
5.423	0.878
5.425	0.878
5.426	0.878
5.428	0.879
5.430	0.879
5.431	0.879
5.433	0.879
5.434	0.879
5.436	0.879
5.438	0.879
5.439	0.879
5.441	0.879
5.442	0.879
5.444	0.879
5.445	0.879
5.447	0.879
5.449	0.879
5.450	0.879
5.452	0.879
5.453	0.879
5.455	0.879
5.457	0.879
5.458	0.879
5.460	0.879
5.461	0.879
5.463	0.879
5.465	0.879
5.466	0.880
5.468	0.880
5.469	0.880
5.471	0.880
5.473	0.880
5.474	0.880
5.476	0.880
5.477	0.880
5.479	0.880
5.481	0.880
5.482	0.880
5.484	0.880
5.485	0.880
5.487	0.880
5.489	0.880
5.490	0.880
5.492	0.880
5.493	0.880
5.495	0.880
5.497	0.880
5.498	0.880
5.500	0.880
5.501	0.880
5.503	0.880
5.505	0.881
5.506	0.881
5.508	0.881
5.509	0.881
5.511	0.881
5.513	0.881
5.514	0.881
5.516	0.881
5.517	0.881
5.519	0.881
5.521	0.881
5.522	0.881
5.524	0.881
5.525	0.881
5.527	0.881
5.529	0.881
5.530	0.881
5.532	0.881
5.533	0.881
5.535	0.881
5.537	0.881
5.538	0.881
5.540	0.881
5.541	0.881
5.543	0.881
5.545	0.882
5.546	0.882
5.548	0.882
5.549	0.882
5.551	0.882
5.552	0.882
5.554	0.882
5.556	0.882
5.557	0.882
5.559	0.882
5.560	0.882
5.562	0.882
5.564	0.882
5.565	0.882
5.567	0.882
5.568	0.882
5.570	0.882
5.572	0.882
5.573	0.882
5.575	0.882
5.576	0.882
5.578	0.882
5.580	0.882
5.581	0.882
5.583	0.883
5.584	0.883
5.586	0.883
5.588	0.883
5.589	0.883
5.591	0.883
5.592	0.883
5.594	0.883
5.596	0.883
5.597	0.883
5.599	0.883
5.600	0.883
5.602	0.883
5.604	0.883
5.605	0.883
5.607	0.883
5.608	0.883
5.610	0.883
5.612	0.883
5.613	0.883
5.615	0.883
5.616	0.883
5.618	0.883
5.620	0.883
5.621	0.883
5.623	0.884
5.624	0.884
5.626	0.884
5.628	0.884
5.629	0.884
5.631	0.884
5.632	0.884
5.634	0.884
5.636	0.884
5.637	0.884
5.639	0.884
5.640	0.884
5.642	0.884
5.644	0.884
5.645	0.884
5.647	0.884
5.648	0.884
5.650	0.884
5.652	0.884
5.653	0.884
5.655	0.884
5.656	0.884
5.658	0.884
5.659	0.884
5.661	0.884
5.663	0.885
5.664	0.885
5.666	0.885
5.667	0.885
5.669	0.885
5.671	0.885
5.672	0.885
5.674	0.885
5.675	0.885
5.677	0.885
5.679	0.885
5.680	0.885
5.682	0.885
5.683	0.885
5.685	0.885
5.687	0.885
5.688	0.885
5.690	0.885
5.691	0.885
5.693	0.885
5.695	0.885
5.696	0.885
5.698	0.885
5.699	0.885
5.701	0.885
5.703	0.885
5.704	0.886
5.706	0.886
5.707	0.886
5.709	0.886
5.711	0.886
5.712	0.886
5.714	0.886
5.715	0.886
5.717	0.886
5.719	0.886
5.720	0.886
5.722	0.886
5.723	0.886
5.725	0.886
5.727	0.886
5.728	0.886
5.730	0.886
5.731	0.886
5.733	0.886
5.735	0.886
5.736	0.886
5.738	0.886
5.739	0.886
5.741	0.886
5.743	0.886
5.744	0.887
5.746	0.887
5.747	0.887
5.749	0.887
5.751	0.887
5.752	0.887
5.754	0.887
5.755	0.887
5.757	0.887
5.759	0.887
5.760	0.887
5.762	0.887
5.763	0.887
5.765	0.887
5.766	0.887
5.768	0.887
5.770	0.887
5.771	0.887
5.773	0.887
5.774	0.887
5.776	0.887
5.778	0.887
5.779	0.887
5.781	0.887
5.782	0.887
5.784	0.887
5.786	0.888
5.787	0.888
5.789	0.888
5.790	0.888
5.792	0.888
5.794	0.888
5.795	0.888
5.797	0.888
5.798	0.888
5.800	0.888
5.802	0.888
5.803	0.888
5.805	0.888
5.806	0.888
5.808	0.888
5.810	0.888
5.811	0.888
5.813	0.888
5.814	0.888
5.816	0.888
5.818	0.888
5.819	0.888
5.821	0.888
5.822	0.888
5.824	0.888
5.826	0.888
5.827	0.889
5.829	0.889
5.830	0.889
5.832	0.889
5.834	0.889
5.835	0.889
5.837	0.889
5.838	0.889
5.840	0.889
5.842	0.889
5.843	0.889
5.845	0.889
5.846	0.889
5.848	0.889
5.850	0.889
5.851	0.889
5.853	0.889
5.854	0.889
5.856	0.889
5.858	0.889
5.859	0.889
5.861	0.889
5.862	0.889
5.864	0.889
5.866	0.889
5.867	0.889
5.869	0.889
5.870	0.890
5.872	0.890
5.873	0.890
5.875	0.890
5.877	0.890
5.878	0.890
5.880	0.890
5.881	0.890
5.883	0.890
5.885	0.890
5.886	0.890
5.888	0.890
5.889	0.890
5.891	0.890
5.893	0.890
5.894	0.890
5.896	0.890
5.897	0.890
5.899	0.890
5.901	0.890
5.902	0.890
5.904	0.890
5.905	0.890
5.907	0.890
5.909	0.890
5.910	0.890
5.912	0.890
5.913	0.891
5.915	0.891
5.917	0.891
5.918	0.891
5.920	0.891
5.921	0.891
5.923	0.891
5.925	0.891
5.926	0.891
5.928	0.891
5.929	0.891
5.931	0.891
5.933	0.891
5.934	0.891
5.936	0.891
5.937	0.891
5.939	0.891
5.941	0.891
5.942	0.891
5.944	0.891
5.945	0.891
5.947	0.891
5.949	0.891
5.950	0.891
5.952	0.891
5.953	0.891
5.955	0.891
5.957	0.892
5.958	0.892
5.960	0.892
5.961	0.892
5.963	0.892
5.965	0.892
5.966	0.892
5.968	0.892
5.969	0.892
5.971	0.892
5.972	0.892
5.974	0.892
5.976	0.892
5.977	0.892
5.979	0.892
5.980	0.892
5.982	0.892
5.984	0.892
5.985	0.892
5.987	0.892
5.988	0.892
5.990	0.892
5.992	0.892
5.993	0.892
5.995	0.892
5.996	0.892
5.998	0.892
6.000	0.893
6.001	0.893
6.003	0.893
6.004	0.893
6.006	0.893
6.008	0.893
6.009	0.893
6.011	0.893
6.012	0.893
6.014	0.893
6.016	0.893
6.017	0.893
6.019	0.893
6.020	0.893
6.022	0.893
6.024	0.893
6.025	0.893
6.027	0.893
6.028	0.893
6.030	0.893
6.032	0.893
6.033	0.893
6.035	0.893
6.036	0.893
6.038	0.893
6.040	0.893
6.041	0.893
6.043	0.894
6.044	0.894
6.046	0.894
6.048	0.894
6.049	0.894
6.051	0.894
6.052	0.894
6.054	0.894
6.056	0.894
6.057	0.894
6.059	0.894
6.060	0.894
6.062	0.894
6.064	0.894
6.065	0.894
6.067	0.894
6.068	0.894
6.070	0.894
6.072	0.894
6.073	0.894
6.075	0.894
6.076	0.894
6.078	0.894
6.079	0.894
6.081	0.894
6.083	0.894
6.084	0.894
6.086	0.894
6.087	0.895
6.089	0.895
6.091	0.895
6.092	0.895
6.094	0.895
6.095	0.895
6.097	0.895
6.099	0.895
6.100	0.895
6.102	0.895
6.103	0.895
6.105	0.895
6.107	0.895
6.108	0.895
6.110	0.895
6.111	0.895
6.113	0.895
6.115	0.895
6.116	0.895
6.118	0.895
6.119	0.895
6.121	0.895
6.123	0.895
6.124	0.895
6.126	0.895
6.127	0.895
6.129	0.895
6.131	0.895
6.132	0.896
6.134	0.896
6.135	0.896
6.137	0.896
6.139	0.896
6.140	0.896
6.142	0.896
6.143	0.896
6.145	0.896
6.147	0.896
6.148	0.896
6.150	0.896
6.151	0.896
6.153	0.896
6.155	0.896
6.156	0.896
6.158	0.896
6.159	0.896
6.161	0.896
6.163	0.896
6.164	0.896
6.166	0.896
6.167	0.896
6.169	0.896
6.171	0.896
6.172	0.896
6.174	0.896
6.175	0.896
6.177	0.896
6.179	0.897
6.180	0.897
6.182	0.897
6.183	0.897
6.185	0.897
6.186	0.897
6.188	0.897
6.190	0.897
6.191	0.897
6.193	0.897
6.194	0.897
6.196	0.897
6.198	0.897
6.199	0.897
6.201	0.897
6.202	0.897
6.204	0.897
6.206	0.897
6.207	0.897
6.209	0.897
6.210	0.897
6.212	0.897
6.214	0.897
6.215	0.897
6.217	0.897
6.218	0.897
6.220	0.897
6.222	0.897
6.223	0.897
6.225	0.898
6.226	0.898
6.228	0.898
6.230	0.898
6.231	0.898
6.233	0.898
6.234	0.898
6.236	0.898
6.238	0.898
6.239	0.898
6.241	0.898
6.242	0.898
6.244	0.898
6.246	0.898
6.247	0.898
6.249	0.898
6.250	0.898
6.252	0.898
6.254	0.898
6.255	0.898
6.257	0.898
6.258	0.898
6.260	0.898
6.262	0.898
6.263	0.898
6.265	0.898
6.266	0.898
6.268	0.898
6.270	0.898
6.271	0.899
6.273	0.899
6.274	0.899
6.276	0.899
6.278	0.899
6.279	0.899
6.281	0.899
6.282	0.899
6.284	0.899
6.286	0.899
6.287	0.899
6.289	0.899
6.290	0.899
6.292	0.899
6.293	0.899
6.295	0.899
6.297	0.899
6.298	0.899
6.300	0.899
6.301	0.899
6.303	0.899
6.305	0.899
6.306	0.899
6.308	0.899
6.309	0.899
6.311	0.899
6.313	0.899
6.314	0.899
6.316	0.899
6.317	0.900
6.319	0.900
6.321	0.900
6.322	0.900
6.324	0.900
6.325	0.900
6.327	0.900
6.329	0.900
6.330	0.900
6.332	0.900
6.333	0.900
6.335	0.900
6.337	0.900
6.338	0.900
6.340	0.900
6.341	0.900
6.343	0.900
6.345	0.900
6.346	0.900
6.348	0.900
6.349	0.900
6.351	0.900
6.353	0.900
6.354	0.900
6.356	0.900
6.357	0.900
6.359	0.900
6.361	0.900
6.362	0.900
6.364	0.900
6.365	0.901
6.367	0.901
6.369	0.901
6.370	0.901
6.372	0.901
6.373	0.901
6.375	0.901
6.377	0.901
6.378	0.901
6.380	0.901
6.381	0.901
6.383	0.901
6.385	0.901
6.386	0.901
6.388	0.901
6.389	0.901
6.391	0.901
6.393	0.901
6.394	0.901
6.396	0.901
6.397	0.901
6.399	0.901
6.400	0.901
6.402	0.901
6.404	0.901
6.405	0.901
6.407	0.901
6.408	0.901
6.410	0.901
6.412	0.901
6.413	0.902
6.415	0.902
6.416	0.902
6.418	0.902
6.420	0.902
6.421	0.902
6.423	0.902
6.424	0.902
6.426	0.902
6.428	0.902
6.429	0.902
6.431	0.902
6.432	0.902
6.434	0.902
6.436	0.902
6.437	0.902
6.439	0.902
6.440	0.902
6.442	0.902
6.444	0.902
6.445	0.902
6.447	0.902
6.448	0.902
6.450	0.902
6.452	0.902
6.453	0.902
6.455	0.902
6.456	0.902
6.458	0.902
6.460	0.902
6.461	0.902
6.463	0.903
6.464	0.903
6.466	0.903
6.468	0.903
6.469	0.903
6.471	0.903
6.472	0.903
6.474	0.903
6.476	0.903
6.477	0.903
6.479	0.903
6.480	0.903
6.482	0.903
6.484	0.903
6.485	0.903
6.487	0.903
6.488	0.903
6.490	0.903
6.492	0.903
6.493	0.903
6.495	0.903
6.496	0.903
6.498	0.903
6.500	0.903
6.501	0.903
6.503	0.903
6.504	0.903
6.506	0.903
6.507	0.903
6.509	0.903
6.511	0.903
6.512	0.904
6.514	0.904
6.515	0.904
6.517	0.904
6.519	0.904
6.520	0.904
6.522	0.904
6.523	0.904
6.525	0.904
6.527	0.904
6.528	0.904
6.530	0.904
6.531	0.904
6.533	0.904
6.535	0.904
6.536	0.904
6.538	0.904
6.539	0.904
6.541	0.904
6.543	0.904
6.544	0.904
6.546	0.904
6.547	0.904
6.549	0.904
6.551	0.904
6.552	0.904
6.554	0.904
6.555	0.904
6.557	0.904
6.559	0.904
6.560	0.904
6.562	0.905
6.563	0.905
6.565	0.905
6.567	0.905
6.568	0.905
6.570	0.905
6.571	0.905
6.573	0.905
6.575	0.905
6.576	0.905
6.578	0.905
6.579	0.905
6.581	0.905
6.583	0.905
6.584	0.905
6.586	0.905
6.587	0.905
6.589	0.905
6.591	0.905
6.592	0.905
6.594	0.905
6.595	0.905
6.597	0.905
6.599	0.905
6.600	0.905
6.602	0.905
6.603	0.905
6.605	0.905
6.607	0.905
6.608	0.905
6.610	0.905
6.611	0.906
6.613	0.906
6.614	0.906
6.616	0.906
6.618	0.906
6.619	0.906
6.621	0.906
6.622	0.906
6.624	0.906
6.626	0.906
6.627	0.906
6.629	0.906
6.630	0.906
6.632	0.906
6.634	0.906
6.635	0.906
6.637	0.906
6.638	0.906
6.640	0.906
6.642	0.906
6.643	0.906
6.645	0.906
6.646	0.906
6.648	0.906
6.650	0.906
6.651	0.906
6.653	0.906
6.654	0.906
6.656	0.906
6.658	0.906
6.659	0.906
6.661	0.906
6.662	0.907
6.664	0.907
6.666	0.907
6.667	0.907
6.669	0.907
6.670	0.907
6.672	0.907
6.674	0.907
6.675	0.907
6.677	0.907
6.678	0.907
6.680	0.907
6.682	0.907
6.683	0.907
6.685	0.907
6.686	0.907
6.688	0.907
6.690	0.907
6.691	0.907
6.693	0.907
6.694	0.907
6.696	0.907
6.698	0.907
6.699	0.907
6.701	0.907
6.702	0.907
6.704	0.907
6.706	0.907
6.707	0.907
6.709	0.907
6.710	0.907
6.712	0.907
6.714	0.907
6.715	0.908
6.717	0.908
6.718	0.908
6.720	0.908
6.721	0.908
6.723	0.908
6.725	0.908
6.726	0.908
6.728	0.908
6.729	0.908
6.731	0.908
6.733	0.908
6.734	0.908
6.736	0.908
6.737	0.908
6.739	0.908
6.741	0.908
6.742	0.908
6.744	0.908
6.745	0.908
6.747	0.908
6.749	0.908
6.750	0.908
6.752	0.908
6.753	0.908
6.755	0.908
6.757	0.908
6.758	0.908
6.760	0.908
6.761	0.908
6.763	0.908
6.765	0.908
6.766	0.908
6.768	0.909
6.769	0.909
6.771	0.909
6.773	0.909
6.774	0.909
6.776	0.909
6.777	0.909
6.779	0.909
6.781	0.909
6.782	0.909
6.784	0.909
6.785	0.909
6.787	0.909
6.789	0.909
6.790	0.909
6.792	0.909
6.793	0.909
6.795	0.909
6.797	0.909
6.798	0.909
6.800	0.909
6.801	0.909
6.803	0.909
6.805	0.909
6.806	0.909
6.808	0.909
6.809	0.909
6.811	0.909
6.813	0.909
6.814	0.909
6.816	0.909
6.817	0.909
6.819	0.909
6.821	0.910
6.822	0.910
6.824	0.910
6.825	0.910
6.827	0.910
6.828	0.910
6.830	0.910
6.832	0.910
6.833	0.910
6.835	0.910
6.836	0.910
6.838	0.910
6.840	0.910
6.841	0.910
6.843	0.910
6.844	0.910
6.846	0.910
6.848	0.910
6.849	0.910
6.851	0.910
6.852	0.910
6.854	0.910
6.856	0.910
6.857	0.910
6.859	0.910
6.860	0.910
6.862	0.910
6.864	0.910
6.865	0.910
6.867	0.910
6.868	0.910
6.870	0.910
6.872	0.910
6.873	0.911
6.875	0.911
6.876	0.911
6.878	0.911
6.880	0.911
6.881	0.911
6.883	0.911
6.884	0.911
6.886	0.911
6.888	0.911
6.889	0.911
6.891	0.911
6.892	0.911
6.894	0.911
6.896	0.911
6.897	0.911
6.899	0.911
6.900	0.911
6.902	0.911
6.904	0.911
6.905	0.911
6.907	0.911
6.908	0.911
6.910	0.911
6.912	0.911
6.913	0.911
6.915	0.911
6.916	0.911
6.918	0.911
6.920	0.911
6.921	0.911
6.923	0.911
6.924	0.911
6.926	0.911
6.927	0.912
6.929	0.912
6.931	0.912
6.932	0.912
6.934	0.912
6.935	0.912
6.937	0.912
6.939	0.912
6.940	0.912
6.942	0.912
6.943	0.912
6.945	0.912
6.947	0.912
6.948	0.912
6.950	0.912
6.951	0.912
6.953	0.912
6.955	0.912
6.956	0.912
6.958	0.912
6.959	0.912
6.961	0.912
6.963	0.912
6.964	0.912
6.966	0.912
6.967	0.912
6.969	0.912
6.971	0.912
6.972	0.912
6.974	0.912
6.975	0.912
6.977	0.912
6.979	0.912
6.980	0.912
6.982	0.912
6.983	0.913
6.985	0.913
6.987	0.913
6.988	0.913
6.990	0.913
6.991	0.913
6.993	0.913
6.995	0.913
6.996	0.913
6.998	0.913
6.999	0.913
7.001	0.913
7.003	0.913
7.004	0.913
7.006	0.913
7.007	0.913
7.009	0.913
7.011	0.913
7.012	0.913
7.014	0.913
7.015	0.913
7.017	0.913
7.019	0.913
7.020	0.913
7.022	0.913
7.023	0.913
7.025	0.913
7.027	0.913
7.028	0.913
7.030	0.913
7.031	0.913
7.033	0.913
7.034	0.913
7.036	0.913
7.038	0.913
7.039	0.914
7.041	0.914
7.042	0.914
7.044	0.914
7.046	0.914
7.047	0.914
7.049	0.914
7.050	0.914
7.052	0.914
7.054	0.914
7.055	0.914
7.057	0.914
7.058	0.914
7.060	0.914
7.062	0.914
7.063	0.914
7.065	0.914
7.066	0.914
7.068	0.914
7.070	0.914
7.071	0.914
7.073	0.914
7.074	0.914
7.076	0.914
7.078	0.914
7.079	0.914
7.081	0.914
7.082	0.914
7.084	0.914
7.086	0.914
7.087	0.914
7.089	0.914
7.090	0.914
7.092	0.914
7.094	0.914
7.095	0.915
7.097	0.915
7.098	0.915
7.100	0.915
7.102	0.915
7.103	0.915
7.105	0.915
7.106	0.915
7.108	0.915
7.110	0.915
7.111	0.915
7.113	0.915
7.114	0.915
7.116	0.915
7.118	0.915
7.119	0.915
7.121	0.915
7.122	0.915
7.124	0.915
7.126	0.915
7.127	0.915
7.129	0.915
7.130	0.915
7.132	0.915
7.134	0.915
7.135	0.915
7.137	0.915
7.138	0.915
7.140	0.915
7.141	0.915
7.143	0.915
7.145	0.915
7.146	0.915
7.148	0.915
7.149	0.915
7.151	0.915
7.153	0.916
7.154	0.916
7.156	0.916
7.157	0.916
7.159	0.916
7.161	0.916
7.162	0.916
7.164	0.916
7.165	0.916
7.167	0.916
7.169	0.916
7.170	0.916
7.172	0.916
7.173	0.916
7.175	0.916
7.177	0.916
7.178	0.916
7.180	0.916
7.181	0.916
7.183	0.916
7.185	0.916
7.186	0.916
7.188	0.916
7.189	0.916
7.191	0.916
7.193	0.916
7.194	0.916
7.196	0.916
7.197	0.916
7.199	0.916
7.201	0.916
7.202	0.916
7.204	0.916
7.205	0.916
7.207	0.916
7.209	0.916
7.210	0.917
7.212	0.917
7.213	0.917
7.215	0.917
7.217	0.917
7.218	0.917
7.220	0.917
7.221	0.917
7.223	0.917
7.225	0.917
7.226	0.917
7.228	0.917
7.229	0.917
7.231	0.917
7.233	0.917
7.234	0.917
7.236	0.917
7.237	0.917
7.239	0.917
7.241	0.917
7.242	0.917
7.244	0.917
7.245	0.917
7.247	0.917
7.248	0.917
7.250	0.917
7.252	0.917
7.253	0.917
7.255	0.917
7.256	0.917
7.258	0.917
7.260	0.917
7.261	0.917
7.263	0.917
7.264	0.917
7.266	0.917
7.268	0.917
7.269	0.918
7.271	0.918
7.272	0.918
7.274	0.918
7.276	0.918
7.277	0.918
7.279	0.918
7.280	0.918
7.282	0.918
7.284	0.918
7.285	0.918
7.287	0.918
7.288	0.918
7.290	0.918
7.292	0.918
7.293	0.918
7.295	0.918
7.296	0.918
7.298	0.918
7.300	0.918
7.301	0.918
7.303	0.918
7.304	0.918
7.306	0.918
7.308	0.918
7.309	0.918
7.311	0.918
7.312	0.918
7.314	0.918
7.316	0.918
7.317	0.918
7.319	0.918
7.320	0.918
7.322	0.918
7.324	0.918
7.325	0.918
7.327	0.918
7.328	0.919
7.330	0.919
7.332	0.919
7.333	0.919
7.335	0.919
7.336	0.919
7.338	0.919
7.340	0.919
7.341	0.919
7.343	0.919
7.344	0.919
7.346	0.919
7.348	0.919
7.349	0.919
7.351	0.919
7.352	0.919
7.354	0.919
7.355	0.919
7.357	0.919
7.359	0.919
7.360	0.919
7.362	0.919
7.363	0.919
7.365	0.919
7.367	0.919
7.368	0.919
7.370	0.919
7.371	0.919
7.373	0.919
7.375	0.919
7.376	0.919
7.378	0.919
7.379	0.919
7.381	0.919
7.383	0.919
7.384	0.919
7.386	0.919
7.387	0.919
7.389	0.920
7.391	0.920
7.392	0.920
7.394	0.920
7.395	0.920
7.397	0.920
7.399	0.920
7.400	0.920
7.402	0.920
7.403	0.920
7.405	0.920
7.407	0.920
7.408	0.920
7.410	0.920
7.411	0.920
7.413	0.920
7.415	0.920
7.416	0.920
7.418	0.920
7.419	0.920
7.421	0.920
7.423	0.920
7.424	0.920
7.426	0.920
7.427	0.920
7.429	0.920
7.431	0.920
7.432	0.920
7.434	0.920
7.435	0.920
7.437	0.920
7.439	0.920
7.440	0.920
7.442	0.920
7.443	0.920
7.445	0.920
7.447	0.920
7.448	0.920
7.450	0.920
7.451	0.921
7.453	0.921
7.455	0.921
7.456	0.921
7.458	0.921
7.459	0.921
7.461	0.921
7.462	0.921
7.464	0.921
7.466	0.921
7.467	0.921
7.469	0.921
7.470	0.921
7.472	0.921
7.474	0.921
7.475	0.921
7.477	0.921
7.478	0.921
7.480	0.921
7.482	0.921
7.483	0.921
7.485	0.921
7.486	0.921
7.488	0.921
7.490	0.921
7.491	0.921
7.493	0.921
7.494	0.921
7.496	0.921
7.498	0.921
7.499	0.921
7.501	0.921
7.502	0.921
7.504	0.921
7.506	0.921
7.507	0.921
7.509	0.921
7.510	0.921
7.512	0.921
7.514	0.922
7.515	0.922
7.517	0.922
7.518	0.922
7.520	0.922
7.522	0.922
7.523	0.922
7.525	0.922
7.526	0.922
7.528	0.922
7.530	0.922
7.531	0.922
7.533	0.922
7.534	0.922
7.536	0.922
7.538	0.922
7.539	0.922
7.541	0.922
7.542	0.922
7.544	0.922
7.546	0.922
7.547	0.922
7.549	0.922
7.550	0.922
7.552	0.922
7.554	0.922
7.555	0.922
7.557	0.922
7.558	0.922
7.560	0.922
7.562	0.922
7.563	0.922
7.565	0.922
7.566	0.922
7.568	0.922
7.569	0.922
7.571	0.922
7.573	0.922
7.574	0.922
7.576	0.923
7.577	0.923
7.579	0.923
7.581	0.923
7.582	0.923
7.584	0.923
7.585	0.923
7.587	0.923
7.589	0.923
7.590	0.923
7.592	0.923
7.593	0.923
7.595	0.923
7.597	0.923
7.598	0.923
7.600	0.923
7.601	0.923
7.603	0.923
7.605	0.923
7.606	0.923
7.608	0.923
7.609	0.923
7.611	0.923
7.613	0.923
7.614	0.923
7.616	0.923
7.617	0.923
7.619	0.923
7.621	0.923
7.622	0.923
7.624	0.923
7.625	0.923
7.627	0.923
7.629	0.923
7.630	0.923
7.632	0.923
7.633	0.923
7.635	0.923
7.637	0.923
7.638	0.923
7.640	0.924
7.641	0.924
7.643	0.924
7.645	0.924
7.646	0.924
7.648	0.924
7.649	0.924
7.651	0.924
7.653	0.924
7.654	0.924
7.656	0.924
7.657	0.924
7.659	0.924
7.661	0.924
7.662	0.924
7.664	0.924
7.665	0.924
7.667	0.924
7.669	0.924
7.670	0.924
7.672	0.924
7.673	0.924
7.675	0.924
7.676	0.924
7.678	0.924
7.680	0.924
7.681	0.924
7.683	0.924
7.684	0.924
7.686	0.924
7.688	0.924
7.689	0.924
7.691	0.924
7.692	0.924
7.694	0.924
7.696	0.924
7.697	0.924
7.699	0.924
7.700	0.924
7.702	0.924
7.704	0.924
7.705	0.925
7.707	0.925
7.708	0.925
7.710	0.925
7.712	0.925
7.713	0.925
7.715	0.925
7.716	0.925
7.718	0.925
7.720	0.925
7.721	0.925
7.723	0.925
7.724	0.925
7.726	0.925
7.728	0.925
7.729	0.925
7.731	0.925
7.732	0.925
7.734	0.925
7.736	0.925
7.737	0.925
7.739	0.925
7.740	0.925
7.742	0.925
7.744	0.925
7.745	0.925
7.747	0.925
7.748	0.925
7.750	0.925
7.752	0.925
7.753	0.925
7.755	0.925
7.756	0.925
7.758	0.925
7.760	0.925
7.761	0.925
7.763	0.925
7.764	0.925
7.766	0.925
7.768	0.925
7.769	0.925
7.771	0.926
7.772	0.926
7.774	0.926
7.776	0.926
7.777	0.926
7.779	0.926
7.780	0.926
7.782	0.926
7.783	0.926
7.785	0.926
7.787	0.926
7.788	0.926
7.790	0.926
7.791	0.926
7.793	0.926
7.795	0.926
7.796	0.926
7.798	0.926
7.799	0.926
7.801	0.926
7.803	0.926
7.804	0.926
7.806	0.926
7.807	0.926
7.809	0.926
7.811	0.926
7.812	0.926
7.814	0.926
7.815	0.926
7.817	0.926
7.819	0.926
7.820	0.926
7.822	0.926
7.823	0.926
7.825	0.926
7.827	0.926
7.828	0.926
7.830	0.926
7.831	0.926
7.833	0.926
7.835	0.926
7.836	0.926
7.838	0.927
7.839	0.927
7.841	0.927
7.843	0.927
7.844	0.927
7.846	0.927
7.847	0.927
7.849	0.927
7.851	0.927
7.852	0.927
7.854	0.927
7.855	0.927
7.857	0.927
7.859	0.927
7.860	0.927
7.862	0.927
7.863	0.927
7.865	0.927
7.867	0.927
7.868	0.927
7.870	0.927
7.871	0.927
7.873	0.927
7.875	0.927
7.876	0.927
7.878	0.927
7.879	0.927
7.881	0.927
7.882	0.927
7.884	0.927
7.886	0.927
7.887	0.927
7.889	0.927
7.890	0.927
7.892	0.927
7.894	0.927
7.895	0.927
7.897	0.927
7.898	0.927
7.900	0.927
7.902	0.927
7.903	0.927
7.905	0.927
7.906	0.928
7.908	0.928
7.910	0.928
7.911	0.928
7.913	0.928
7.914	0.928
7.916	0.928
7.918	0.928
7.919	0.928
7.921	0.928
7.922	0.928
7.924	0.928
7.926	0.928
7.927	0.928
7.929	0.928
7.930	0.928
7.932	0.928
7.934	0.928
7.935	0.928
7.937	0.928
7.938	0.928
7.940	0.928
7.942	0.928
7.943	0.928
7.945	0.928
7.946	0.928
7.948	0.928
7.950	0.928
7.951	0.928
7.953	0.928
7.954	0.928
7.956	0.928
7.958	0.928
7.959	0.928
7.961	0.928
7.962	0.928
7.964	0.928
7.966	0.928
7.967	0.928
7.969	0.928
7.970	0.928
7.972	0.928
7.974	0.928
7.975	0.929
7.977	0.929
7.978	0.929
7.980	0.929
7.982	0.929
7.983	0.929
7.985	0.929
7.986	0.929
7.988	0.929
7.989	0.929
7.991	0.929
7.993	0.929
7.994	0.929
7.996	0.929
7.997	0.929
7.999	0.929
8.001	0.929
8.002	0.929
8.004	0.929
8.005	0.929
8.007	0.929
8.009	0.929
8.010	0.929
8.012	0.929
8.013	0.929
8.015	0.929
8.017	0.929
8.018	0.929
8.020	0.929
8.021	0.929
8.023	0.929
8.025	0.929
8.026	0.929
8.028	0.929
8.029	0.929
8.031	0.929
8.033	0.929
8.034	0.929
8.036	0.929
8.037	0.929
8.039	0.929
8.041	0.929
8.042	0.929
8.044	0.929
8.045	0.930
8.047	0.930
8.049	0.930
8.050	0.930
8.052	0.930
8.053	0.930
8.055	0.930
8.057	0.930
8.058	0.930
8.060	0.930
8.061	0.930
8.063	0.930
8.065	0.930
8.066	0.930
8.068	0.930
8.069	0.930
8.071	0.930
8.073	0.930
8.074	0.930
8.076	0.930
8.077	0.930
8.079	0.930
8.081	0.930
8.082	0.930
8.084	0.930
8.085	0.930
8.087	0.930
8.089	0.930
8.090	0.930
8.092	0.930
8.093	0.930
8.095	0.930
8.096	0.930
8.098	0.930
8.100	0.930
8.101	0.930
8.103	0.930
8.104	0.930
8.106	0.930
8.108	0.930
8.109	0.930
8.111	0.930
8.112	0.930
8.114	0.930
8.116	0.930
8.117	0.931
8.119	0.931
8.120	0.931
8.122	0.931
8.124	0.931
8.125	0.931
8.127	0.931
8.128	0.931
8.130	0.931
8.132	0.931
8.133	0.931
8.135	0.931
8.136	0.931
8.138	0.931
8.140	0.931
8.141	0.931
8.143	0.931
8.144	0.931
8.146	0.931
8.148	0.931
8.149	0.931
8.151	0.931
8.152	0.931
8.154	0.931
8.156	0.931
8.157	0.931
8.159	0.931
8.160	0.931
8.162	0.931
8.164	0.931
8.165	0.931
8.167	0.931
8.168	0.931
8.170	0.931
8.172	0.931
8.173	0.931
8.175	0.931
8.176	0.931
8.178	0.931
8.180	0.931
8.181	0.931
8.183	0.931
8.184	0.931
8.186	0.931
8.188	0.931
8.189	0.932
8.191	0.932
8.192	0.932
8.194	0.932
8.196	0.932
8.197	0.932
8.199	0.932
8.200	0.932
8.202	0.932
8.203	0.932
8.205	0.932
8.207	0.932
8.208	0.932
8.210	0.932
8.211	0.932
8.213	0.932
8.215	0.932
8.216	0.932
8.218	0.932
8.219	0.932
8.221	0.932
8.223	0.932
8.224	0.932
8.226	0.932
8.227	0.932
8.229	0.932
8.231	0.932
8.232	0.932
8.234	0.932
8.235	0.932
8.237	0.932
8.239	0.932
8.240	0.932
8.242	0.932
8.243	0.932
8.245	0.932
8.247	0.932
8.248	0.932
8.250	0.932
8.251	0.932
8.253	0.932
8.255	0.932
8.256	0.932
8.258	0.932
8.259	0.932
8.261	0.932
8.263	0.933
8.264	0.933
8.266	0.933
8.267	0.933
8.269	0.933
8.271	0.933
8.272	0.933
8.274	0.933
8.275	0.933
8.277	0.933
8.279	0.933
8.280	0.933
8.282	0.933
8.283	0.933
8.285	0.933
8.287	0.933
8.288	0.933
8.290	0.933
8.291	0.933
8.293	0.933
8.295	0.933
8.296	0.933
8.298	0.933
8.299	0.933
8.301	0.933
8.303	0.933
8.304	0.933
8.306	0.933
8.307	0.933
8.309	0.933
8.310	0.933
8.312	0.933
8.314	0.933
8.315	0.933
8.317	0.933
8.318	0.933
8.320	0.933
8.322	0.933
8.323	0.933
8.325	0.933
8.326	0.933
8.328	0.933
8.330	0.933
8.331	0.933
8.333	0.933
8.334	0.933
8.336	0.933
8.338	0.934
8.339	0.934
8.341	0.934
8.342	0.934
8.344	0.934
8.346	0.934
8.347	0.934
8.349	0.934
8.350	0.934
8.352	0.934
8.354	0.934
8.355	0.934
8.357	0.934
8.358	0.934
8.360	0.934
8.362	0.934
8.363	0.934
8.365	0.934
8.366	0.934
8.368	0.934
8.370	0.934
8.371	0.934
8.373	0.934
8.374	0.934
8.376	0.934
8.378	0.934
8.379	0.934
8.381	0.934
8.382	0.934
8.384	0.934
8.386	0.934
8.387	0.934
8.389	0.934
8.390	0.934
8.392	0.934
8.394	0.934
8.395	0.934
8.397	0.934
8.398	0.934
8.400	0.934
8.402	0.934
8.403	0.934
8.405	0.934
8.406	0.934
8.408	0.934
8.410	0.934
8.411	0.934
8.413	0.935
8.414	0.935
8.416	0.935
8.417	0.935
8.419	0.935
8.421	0.935
8.422	0.935
8.424	0.935
8.425	0.935
8.427	0.935
8.429	0.935
8.430	0.935
8.432	0.935
8.433	0.935
8.435	0.935
8.437	0.935
8.438	0.935
8.440	0.935
8.441	0.935
8.443	0.935
8.445	0.935
8.446	0.935
8.448	0.935
8.449	0.935
8.451	0.935
8.453	0.935
8.454	0.935
8.456	0.935
8.457	0.935
8.459	0.935
8.461	0.935
8.462	0.935
8.464	0.935
8.465	0.935
8.467	0.935
8.469	0.935
8.470	0.935
8.472	0.935
8.473	0.935
8.475	0.935
8.477	0.935
8.478	0.935
8.480	0.935
8.481	0.935
8.483	0.935
8.485	0.935
8.486	0.935
8.488	0.935
8.489	0.935
8.491	0.936
8.493	0.936
8.494	0.936
8.496	0.936
8.497	0.936
8.499	0.936
8.501	0.936
8.502	0.936
8.504	0.936
8.505	0.936
8.507	0.936
8.509	0.936
8.510	0.936
8.512	0.936
8.513	0.936
8.515	0.936
8.517	0.936
8.518	0.936
8.520	0.936
8.521	0.936
8.523	0.936
8.524	0.936
8.526	0.936
8.528	0.936
8.529	0.936
8.531	0.936
8.532	0.936
8.534	0.936
8.536	0.936
8.537	0.936
8.539	0.936
8.540	0.936
8.542	0.936
8.544	0.936
8.545	0.936
8.547	0.936
8.548	0.936
8.550	0.936
8.552	0.936
8.553	0.936
8.555	0.936
8.556	0.936
8.558	0.936
8.560	0.936
8.561	0.936
8.563	0.936
8.564	0.936
8.566	0.936
8.568	0.936
8.569	0.937
8.571	0.937
8.572	0.937
8.574	0.937
8.576	0.937
8.577	0.937
8.579	0.937
8.580	0.937
8.582	0.937
8.584	0.937
8.585	0.937
8.587	0.937
8.588	0.937
8.590	0.937
8.592	0.937
8.593	0.937
8.595	0.937
8.596	0.937
8.598	0.937
8.600	0.937
8.601	0.937
8.603	0.937
8.604	0.937
8.606	0.937
8.608	0.937
8.609	0.937
8.611	0.937
8.612	0.937
8.614	0.937
8.616	0.937
8.617	0.937
8.619	0.937
8.620	0.937
8.622	0.937
8.624	0.937
8.625	0.937
8.627	0.937
8.628	0.937
8.630	0.937
8.631	0.937
8.633	0.937
8.635	0.937
8.636	0.937
8.638	0.937
8.639	0.937
8.641	0.937
8.643	0.937
8.644	0.937
8.646	0.937
8.647	0.937
8.649	0.938
8.651	0.938
8.652	0.938
8.654	0.938
8.655	0.938
8.657	0.938
8.659	0.938
8.660	0.938
8.662	0.938
8.663	0.938
8.665	0.938
8.667	0.938
8.668	0.938
8.670	0.938
8.671	0.938
8.673	0.938
8.675	0.938
8.676	0.938
8.678	0.938
8.679	0.938
8.681	0.938
8.683	0.938
8.684	0.938
8.686	0.938
8.687	0.938
8.689	0.938
8.691	0.938
8.692	0.938
8.694	0.938
8.695	0.938
8.697	0.938
8.699	0.938
8.700	0.938
8.702	0.938
8.703	0.938
8.705	0.938
8.707	0.938
8.708	0.938
8.710	0.938
8.711	0.938
8.713	0.938
8.715	0.938
8.716	0.938
8.718	0.938
8.719	0.938
8.721	0.938
8.723	0.938
8.724	0.938
8.726	0.938
8.727	0.938
8.729	0.938
8.731	0.938
8.732	0.939
8.734	0.939
8.735	0.939
8.737	0.939
8.738	0.939
8.740	0.939
8.742	0.939
8.743	0.939
8.745	0.939
8.746	0.939
8.748	0.939
8.750	0.939
8.751	0.939
8.753	0.939
8.754	0.939
8.756	0.939
8.758	0.939
8.759	0.939
8.761	0.939
8.762	0.939
8.764	0.939
8.766	0.939
8.767	0.939
8.769	0.939
8.770	0.939
8.772	0.939
8.774	0.939
8.775	0.939
8.777	0.939
8.778	0.939
8.780	0.939
8.782	0.939
8.783	0.939
8.785	0.939
8.786	0.939
8.788	0.939
8.790	0.939
8.791	0.939
8.793	0.939
8.794	0.939
8.796	0.939
8.798	0.939
8.799	0.939
8.801	0.939
8.802	0.939
8.804	0.939
8.806	0.939
8.807	0.939
8.809	0.939
8.810	0.939
8.812	0.939
8.814	0.939
8.815	0.940
8.817	0.940
8.818	0.940
8.820	0.940
8.822	0.940
8.823	0.940
8.825	0.940
8.826	0.940
8.828	0.940
8.830	0.940
8.831	0.940
8.833	0.940
8.834	0.940
8.836	0.940
8.837	0.940
8.839	0.940
8.841	0.940
8.842	0.940
8.844	0.940
8.845	0.940
8.847	0.940
8.849	0.940
8.850	0.940
8.852	0.940
8.853	0.940
8.855	0.940
8.857	0.940
8.858	0.940
8.860	0.940
8.861	0.940
8.863	0.940
8.865	0.940
8.866	0.940
8.868	0.940
8.869	0.940
8.871	0.940
8.873	0.940
8.874	0.940
8.876	0.940
8.877	0.940
8.879	0.940
8.881	0.940
8.882	0.940
8.884	0.940
8.885	0.940
8.887	0.940
8.889	0.940
8.890	0.940
8.892	0.940
8.893	0.940
8.895	0.940
8.897	0.940
8.898	0.940
8.900	0.941
8.901	0.941
8.903	0.941
8.905	0.941
8.906	0.941
8.908	0.941
8.909	0.941
8.911	0.941
8.913	0.941
8.914	0.941
8.916	0.941
8.917	0.941
8.919	0.941
8.921	0.941
8.922	0.941
8.924	0.941
8.925	0.941
8.927	0.941
8.929	0.941
8.930	0.941
8.932	0.941
8.933	0.941
8.935	0.941
8.937	0.941
8.938	0.941
8.940	0.941
8.941	0.941
8.943	0.941
8.944	0.941
8.946	0.941
8.948	0.941
8.949	0.941
8.951	0.941
8.952	0.941
8.954	0.941
8.956	0.941
8.957	0.941
8.959	0.941
8.960	0.941
8.962	0.941
8.964	0.941
8.965	0.941
8.967	0.941
8.968	0.941
8.970	0.941
8.972	0.941
8.973	0.941
8.975	0.941
8.976	0.941
8.978	0.941
8.980	0.941
8.981	0.941
8.983	0.941
8.984	0.941
8.986	0.942
8.988	0.942
8.989	0.942
8.991	0.942
8.992	0.942
8.994	0.942
8.996	0.942
8.997	0.942
8.999	0.942
9.000	0.942
9.002	0.942
9.004	0.942
9.005	0.942
9.007	0.942
9.008	0.942
9.010	0.942
9.012	0.942
9.013	0.942
9.015	0.942
9.016	0.942
9.018	0.942
9.020	0.942
9.021	0.942
9.023	0.942
9.024	0.942
9.026	0.942
9.028	0.942
9.029	0.942
9.031	0.942
9.032	0.942
9.034	0.942
9.036	0.942
9.037	0.942
9.039	0.942
9.040	0.942
9.042	0.942
9.044	0.942
9.045	0.942
9.047	0.942
9.048	0.942
9.050	0.942
9.051	0.942
9.053	0.942
9.055	0.942
9.056	0.942
9.058	0.942
9.059	0.942
9.061	0.942
9.063	0.942
9.064	0.942
9.066	0.942
9.067	0.942
9.069	0.942
9.071	0.942
9.072	0.942
9.074	0.943
9.075	0.943
9.077	0.943
9.079	0.943
9.080	0.943
9.082	0.943
9.083	0.943
9.085	0.943
9.087	0.943
9.088	0.943
9.090	0.943
9.091	0.943
9.093	0.943
9.095	0.943
9.096	0.943
9.098	0.943
9.099	0.943
9.101	0.943
9.103	0.943
9.104	0.943
9.106	0.943
9.107	0.943
9.109	0.943
9.111	0.943
9.112	0.943
9.114	0.943
9.115	0.943
9.117	0.943
9.119	0.943
9.120	0.943
9.122	0.943
9.123	0.943
9.125	0.943
9.127	0.943
9.128	0.943
9.130	0.943
9.131	0.943
9.133	0.943
9.135	0.943
9.136	0.943
9.138	0.943
9.139	0.943
9.141	0.943
9.143	0.943
9.144	0.943
9.146	0.943
9.147	0.943
9.149	0.943
9.151	0.943
9.152	0.943
9.154	0.943
9.155	0.943
9.157	0.943
9.158	0.943
9.160	0.943
9.162	0.943
9.163	0.944
9.165	0.944
9.166	0.944
9.168	0.944
9.170	0.944
9.171	0.944
9.173	0.944
9.174	0.944
9.176	0.944
9.178	0.944
9.179	0.944
9.181	0.944
9.182	0.944
9.184	0.944
9.186	0.944
9.187	0.944
9.189	0.944
9.190	0.944
9.192	0.944
9.194	0.944
9.195	0.944
9.197	0.944
9.198	0.944
9.200	0.944
9.202	0.944
9.203	0.944
9.205	0.944
9.206	0.944
9.208	0.944
9.210	0.944
9.211	0.944
9.213	0.944
9.214	0.944
9.216	0.944
9.218	0.944
9.219	0.944
9.221	0.944
9.222	0.944
9.224	0.944
9.226	0.944
9.227	0.944
9.229	0.944
9.230	0.944
9.232	0.944
9.234	0.944
9.235	0.944
9.237	0.944
9.238	0.944
9.240	0.944
9.242	0.944
9.243	0.944
9.245	0.944
9.246	0.944
9.248	0.944
9.250	0.944
9.251	0.944
9.253	0.944
9.254	0.945
9.256	0.945
9.258	0.945
9.259	0.945
9.261	0.945
9.262	0.945
9.264	0.945
9.265	0.945
9.267	0.945
9.269	0.945
9.270	0.945
9.272	0.945
9.273	0.945
9.275	0.945
9.277	0.945
9.278	0.945
9.280	0.945
9.281	0.945
9.283	0.945
9.285	0.945
9.286	0.945
9.288	0.945
9.289	0.945
9.291	0.945
9.293	0.945
9.294	0.945
9.296	0.945
9.297	0.945
9.299	0.945
9.301	0.945
9.302	0.945
9.304	0.945
9.305	0.945
9.307	0.945
9.309	0.945
9.310	0.945
9.312	0.945
9.313	0.945
9.315	0.945
9.317	0.945
9.318	0.945
9.320	0.945
9.321	0.945
9.323	0.945
9.325	0.945
9.326	0.945
9.328	0.945
9.329	0.945
9.331	0.945
9.333	0.945
9.334	0.945
9.336	0.945
9.337	0.945
9.339	0.945
9.341	0.945
9.342	0.945
9.344	0.945
9.345	0.945
9.347	0.946
9.349	0.946
9.350	0.946
9.352	0.946
9.353	0.946
9.355	0.946
9.357	0.946
9.358	0.946
9.360	0.946
9.361	0.946
9.363	0.946
9.365	0.946
9.366	0.946
9.368	0.946
9.369	0.946
9.371	0.946
9.372	0.946
9.374	0.946
9.376	0.946
9.377	0.946
9.379	0.946
9.380	0.946
9.382	0.946
9.384	0.946
9.385	0.946
9.387	0.946
9.388	0.946
9.390	0.946
9.392	0.946
9.393	0.946
9.395	0.946
9.396	0.946
9.398	0.946
9.400	0.946
9.401	0.946
9.403	0.946
9.404	0.946
9.406	0.946
9.408	0.946
9.409	0.946
9.411	0.946
9.412	0.946
9.414	0.946
9.416	0.946
9.417	0.946
9.419	0.946
9.420	0.946
9.422	0.946
9.424	0.946
9.425	0.946
9.427	0.946
9.428	0.946
9.430	0.946
9.432	0.946
9.433	0.946
9.435	0.946
9.436	0.946
9.438	0.946
9.440	0.946
9.441	0.946
9.443	0.947
9.444	0.947
9.446	0.947
9.448	0.947
9.449	0.947
9.451	0.947
9.452	0.947
9.454	0.947
9.456	0.947
9.457	0.947
9.459	0.947
9.460	0.947
9.462	0.947
9.464	0.947
9.465	0.947
9.467	0.947
9.468	0.947
9.470	0.947
9.472	0.947
9.473	0.947
9.475	0.947
9.476	0.947
9.478	0.947
9.479	0.947
9.481	0.947
9.483	0.947
9.484	0.947
9.486	0.947
9.487	0.947
9.489	0.947
9.491	0.947
9.492	0.947
9.494	0.947
9.495	0.947
9.497	0.947
9.499	0.947
9.500	0.947
9.502	0.947
9.503	0.947
9.505	0.947
9.507	0.947
9.508	0.947
9.510	0.947
9.511	0.947
9.513	0.947
9.515	0.947
9.516	0.947
9.518	0.947
9.519	0.947
9.521	0.947
9.523	0.947
9.524	0.947
9.526	0.947
9.527	0.947
9.529	0.947
9.531	0.947
9.532	0.947
9.534	0.947
9.535	0.947
9.537	0.947
9.539	0.947
9.540	0.948
9.542	0.948
9.543	0.948
9.545	0.948
9.547	0.948
9.548	0.948
9.550	0.948
9.551	0.948
9.553	0.948
9.555	0.948
9.556	0.948
9.558	0.948
9.559	0.948
9.561	0.948
9.563	0.948
9.564	0.948
9.566	0.948
9.567	0.948
9.569	0.948
9.571	0.948
9.572	0.948
9.574	0.948
9.575	0.948
9.577	0.948
9.579	0.948
9.580	0.948
9.582	0.948
9.583	0.948
9.585	0.948
9.586	0.948
9.588	0.948
9.590	0.948
9.591	0.948
9.593	0.948
9.594	0.948
9.596	0.948
9.598	0.948
9.599	0.948
9.601	0.948
9.602	0.948
9.604	0.948
9.606	0.948
9.607	0.948
9.609	0.948
9.610	0.948
9.612	0.948
9.614	0.948
9.615	0.948
9.617	0.948
9.618	0.948
9.620	0.948
9.622	0.948
9.623	0.948
9.625	0.948
9.626	0.948
9.628	0.948
9.630	0.948
9.631	0.948
9.633	0.948
9.634	0.948
9.636	0.948
9.638	0.948
9.639	0.949
9.641	0.949
9.642	0.949
9.644	0.949
9.646	0.949
9.647	0.949
9.649	0.949
9.650	0.949
9.652	0.949
9.654	0.949
9.655	0.949
9.657	0.949
9.658	0.949
9.660	0.949
9.662	0.949
9.663	0.949
9.665	0.949
9.666	0.949
9.668	0.949
9.670	0.949
9.671	0.949
9.673	0.949
9.674	0.949
9.676	0.949
9.678	0.949
9.679	0.949
9.681	0.949
9.682	0.949
9.684	0.949
9.686	0.949
9.687	0.949
9.689	0.949
9.690	0.949
9.692	0.949
9.693	0.949
9.695	0.949
9.697	0.949
9.698	0.949
9.700	0.949
9.701	0.949
9.703	0.949
9.705	0.949
9.706	0.949
9.708	0.949
9.709	0.949
9.711	0.949
9.713	0.949
9.714	0.949
9.716	0.949
9.717	0.949
9.719	0.949
9.721	0.949
9.722	0.949
9.724	0.949
9.725	0.949
9.727	0.949
9.729	0.949
9.730	0.949
9.732	0.949
9.733	0.949
9.735	0.949
9.737	0.949
9.738	0.949
9.740	0.950
9.741	0.950
9.743	0.950
9.745	0.950
9.746	0.950
9.748	0.950
9.749	0.950
9.751	0.950
9.753	0.950
9.754	0.950
9.756	0.950
9.757	0.950
9.759	0.950
9.761	0.950
9.762	0.950
9.764	0.950
9.765	0.950
9.767	0.950
9.769	0.950
9.770	0.950
9.772	0.950
9.773	0.950
9.775	0.950
9.777	0.950
9.778	0.950
9.780	0.950
9.781	0.950
9.783	0.950
9.785	0.950
9.786	0.950
9.788	0.950
9.789	0.950
9.791	0.950
9.792	0.950
9.794	0.950
9.796	0.950
9.797	0.950
9.799	0.950
9.800	0.950
9.802	0.950
9.804	0.950
9.805	0.950
9.807	0.950
9.808	0.950
9.810	0.950
9.812	0.950
9.813	0.950
9.815	0.950
9.816	0.950
9.818	0.950
9.820	0.950
9.821	0.950
9.823	0.950
9.824	0.950
9.826	0.950
9.828	0.950
9.829	0.950
9.831	0.950
9.832	0.950
9.834	0.950
9.836	0.950
9.837	0.950
9.839	0.950
9.840	0.950
9.842	0.950
9.844	0.951
9.845	0.951
9.847	0.951
9.848	0.951
9.850	0.951
9.852	0.951
9.853	0.951
9.855	0.951
9.856	0.951
9.858	0.951
9.860	0.951
9.861	0.951
9.863	0.951
9.864	0.951
9.866	0.951
9.868	0.951
9.869	0.951
9.871	0.951
9.872	0.951
9.874	0.951
9.876	0.951
9.877	0.951
9.879	0.951
9.880	0.951
9.882	0.951
9.884	0.951
9.885	0.951
9.887	0.951
9.888	0.951
9.890	0.951
9.892	0.951
9.893	0.951
9.895	0.951
9.896	0.951
9.898	0.951
9.899	0.951
9.901	0.951
9.903	0.951
9.904	0.951
9.906	0.951
9.907	0.951
9.909	0.951
9.911	0.951
9.912	0.951
9.914	0.951
9.915	0.951
9.917	0.951
9.919	0.951
9.920	0.951
9.922	0.951
9.923	0.951
9.925	0.951
9.927	0.951
9.928	0.951
9.930	0.951
9.931	0.951
9.933	0.951
9.935	0.951
9.936	0.951
9.938	0.951
9.939	0.951
9.941	0.951
9.943	0.951
9.944	0.951
9.946	0.951
9.947	0.951
9.949	0.951
9.951	0.952
9.952	0.952
9.954	0.952
9.955	0.952
9.957	0.952
9.959	0.952
9.960	0.952
9.962	0.952
9.963	0.952
9.965	0.952
9.967	0.952
9.968	0.952
9.970	0.952
9.971	0.952
9.973	0.952
9.975	0.952
9.976	0.952
9.978	0.952
9.979	0.952
9.981	0.952
9.983	0.952
9.984	0.952
9.986	0.952
9.987	0.952
9.989	0.952
9.991	0.952
9.992	0.952
9.994	0.952
9.995	0.952
9.997	0.952
9.999	0.952
10.000	0.952
10.002	0.952
10.003	0.952
10.005	0.952
10.006	0.952
10.008	0.952
10.010	0.952
10.011	0.952
10.013	0.952
10.014	0.952
10.016	0.952
10.018	0.952
10.019	0.952
10.021	0.952
10.022	0.952
10.024	0.952
10.026	0.952
10.027	0.952
10.029	0.952
10.030	0.952
10.032	0.952
10.034	0.952
10.035	0.952
10.037	0.952
10.038	0.952
10.040	0.952
10.042	0.952
10.043	0.952
10.045	0.952
10.046	0.952
10.048	0.952
10.050	0.952
10.051	0.952
10.053	0.952
10.054	0.952
10.056	0.952
10.058	0.953
10.059	0.953
10.061	0.953
10.062	0.953
10.064	0.953
10.066	0.953
10.067	0.953
10.069	0.953
10.070	0.953
10.072	0.953
10.074	0.953
10.075	0.953
10.077	0.953
10.078	0.953
10.080	0.953
10.082	0.953
10.083	0.953
10.085	0.953
10.086	0.953
10.088	0.953
10.090	0.953
10.091	0.953
10.093	0.953
10.094	0.953
10.096	0.953
10.098	0.953
10.099	0.953
10.101	0.953
10.102	0.953
10.104	0.953
10.106	0.953
10.107	0.953
10.109	0.953
10.110	0.953
10.112	0.953
10.113	0.953
10.115	0.953
10.117	0.953
10.118	0.953
10.120	0.953
10.121	0.953
10.123	0.953
10.125	0.953
10.126	0.953
10.128	0.953
10.129	0.953
10.131	0.953
10.133	0.953
10.134	0.953
10.136	0.953
10.137	0.953
10.139	0.953
10.141	0.953
10.142	0.953
10.144	0.953
10.145	0.953
10.147	0.953
10.149	0.953
10.150	0.953
10.152	0.953
10.153	0.953
10.155	0.953
10.157	0.953
10.158	0.953
10.160	0.953
10.161	0.953
10.163	0.953
10.165	0.953
10.166	0.953
10.168	0.953
10.169	0.954
10.171	0.954
10.173	0.954
10.174	0.954
10.176	0.954
10.177	0.954
10.179	0.954
10.181	0.954
10.182	0.954
10.184	0.954
10.185	0.954
10.187	0.954
10.189	0.954
10.190	0.954
10.192	0.954
10.193	0.954
10.195	0.954
10.197	0.954
10.198	0.954
10.200	0.954
10.201	0.954
10.203	0.954
10.205	0.954
10.206	0.954
10.208	0.954
10.209	0.954
10.211	0.954
10.213	0.954
10.214	0.954
10.216	0.954
10.217	0.954
10.219	0.954
10.220	0.954
10.222	0.954
10.224	0.954
10.225	0.954
10.227	0.954
10.228	0.954
10.230	0.954
10.232	0.954
10.233	0.954
10.235	0.954
10.236	0.954
10.238	0.954
10.240	0.954
10.241	0.954
10.243	0.954
10.244	0.954
10.246	0.954
10.248	0.954
10.249	0.954
10.251	0.954
10.252	0.954
10.254	0.954
10.256	0.954
10.257	0.954
10.259	0.954
10.260	0.954
10.262	0.954
10.264	0.954
10.265	0.954
10.267	0.954
10.268	0.954
10.270	0.954
10.272	0.954
10.273	0.954
10.275	0.954
10.276	0.954
10.278	0.954
10.280	0.954
10.281	0.954
10.283	0.955
10.284	0.955
10.286	0.955
10.288	0.955
10.289	0.955
10.291	0.955
10.292	0.955
10.294	0.955
10.296	0.955
10.297	0.955
10.299	0.955
10.300	0.955
10.302	0.955
10.304	0.955
10.305	0.955
10.307	0.955
10.308	0.955
10.310	0.955
10.312	0.955
10.313	0.955
10.315	0.955
10.316	0.955
10.318	0.955
10.320	0.955
10.321	0.955
10.323	0.955
10.324	0.955
10.326	0.955
10.327	0.955
10.329	0.955
10.331	0.955
10.332	0.955
10.334	0.955
10.335	0.955
10.337	0.955
10.339	0.955
10.340	0.955
10.342	0.955
10.343	0.955
10.345	0.955
10.347	0.955
10.348	0.955
10.350	0.955
10.351	0.955
10.353	0.955
10.355	0.955
10.356	0.955
10.358	0.955
10.359	0.955
10.361	0.955
10.363	0.955
10.364	0.955
10.366	0.955
10.367	0.955
10.369	0.955
10.371	0.955
10.372	0.955
10.374	0.955
10.375	0.955
10.377	0.955
10.379	0.955
10.380	0.955
10.382	0.955
10.383	0.955
10.385	0.955
10.387	0.955
10.388	0.955
10.390	0.955
10.391	0.955
10.393	0.955
10.395	0.955
10.396	0.955
10.398	0.955
10.399	0.956
10.401	0.956
10.403	0.956
10.404	0.956
10.406	0.956
10.407	0.956
10.409	0.956
10.411	0.956
10.412	0.956
10.414	0.956
10.415	0.956
10.417	0.956
10.419	0.956
10.420	0.956
10.422	0.956
10.423	0.956
10.425	0.956
10.427	0.956
10.428	0.956
10.430	0.956
10.431	0.956
10.433	0.956
10.434	0.956
10.436	0.956
10.438	0.956
10.439	0.956
10.441	0.956
10.442	0.956
10.444	0.956
10.446	0.956
10.447	0.956
10.449	0.956
10.450	0.956
10.452	0.956
10.454	0.956
10.455	0.956
10.457	0.956
10.458	0.956
10.460	0.956
10.462	0.956
10.463	0.956
10.465	0.956
10.466	0.956
10.468	0.956
10.470	0.956
10.471	0.956
10.473	0.956
10.474	0.956
10.476	0.956
10.478	0.956
10.479	0.956
10.481	0.956
10.482	0.956
10.484	0.956
10.486	0.956
10.487	0.956
10.489	0.956
10.490	0.956
10.492	0.956
10.494	0.956
10.495	0.956
10.497	0.956
10.498	0.956
10.500	0.956
10.502	0.956
10.503	0.956
10.505	0.956
10.506	0.956
10.508	0.956
10.510	0.956
10.511	0.956
10.513	0.956
10.514	0.956
10.516	0.956
10.518	0.956
10.519	0.957
10.521	0.957
10.522	0.957
10.524	0.957
10.526	0.957
10.527	0.957
10.529	0.957
10.530	0.957
10.532	0.957
10.534	0.957
10.535	0.957
10.537	0.957
10.538	0.957
10.540	0.957
10.541	0.957
10.543	0.957
10.545	0.957
10.546	0.957
10.548	0.957
10.549	0.957
10.551	0.957
10.553	0.957
10.554	0.957
10.556	0.957
10.557	0.957
10.559	0.957
10.561	0.957
10.562	0.957
10.564	0.957
10.565	0.957
10.567	0.957
10.569	0.957
10.570	0.957
10.572	0.957
10.573	0.957
10.575	0.957
10.577	0.957
10.578	0.957
10.580	0.957
10.581	0.957
10.583	0.957
10.585	0.957
10.586	0.957
10.588	0.957
10.589	0.957
10.591	0.957
10.593	0.957
10.594	0.957
10.596	0.957
10.597	0.957
10.599	0.957
10.601	0.957
10.602	0.957
10.604	0.957
10.605	0.957
10.607	0.957
10.609	0.957
10.610	0.957
10.612	0.957
10.613	0.957
10.615	0.957
10.617	0.957
10.618	0.957
10.620	0.957
10.621	0.957
10.623	0.957
10.625	0.957
10.626	0.957
10.628	0.957
10.629	0.957
10.631	0.957
10.633	0.957
10.634	0.957
10.636	0.957
10.637	0.957
10.639	0.957
10.641	0.958
10.642	0.958
10.644	0.958
10.645	0.958
10.647	0.958
10.648	0.958
10.650	0.958
10.652	0.958
10.653	0.958
10.655	0.958
10.656	0.958
10.658	0.958
10.660	0.958
10.661	0.958
10.663	0.958
10.664	0.958
10.666	0.958
10.668	0.958
10.669	0.958
10.671	0.958
10.672	0.958
10.674	0.958
10.676	0.958
10.677	0.958
10.679	0.958
10.680	0.958
10.682	0.958
10.684	0.958
10.685	0.958
10.687	0.958
10.688	0.958
10.690	0.958
10.692	0.958
10.693	0.958
10.695	0.958
10.696	0.958
10.698	0.958
10.700	0.958
10.701	0.958
10.703	0.958
10.704	0.958
10.706	0.958
10.708	0.958
10.709	0.958
10.711	0.958
10.712	0.958
10.714	0.958
10.716	0.958
10.717	0.958
10.719	0.958
10.720	0.958
10.722	0.958
10.724	0.958
10.725	0.958
10.727	0.958
10.728	0.958
10.730	0.958
10.732	0.958
10.733	0.958
10.735	0.958
10.736	0.958
10.738	0.958
10.740	0.958
10.741	0.958
10.743	0.958
10.744	0.958
10.746	0.958
10.747	0.958
10.749	0.958
10.751	0.958
10.752	0.958
10.754	0.958
10.755	0.958
10.757	0.958
10.759	0.958
10.760	0.958
10.762	0.958
10.763	0.958
10.765	0.958
10.767	0.959
10.768	0.959
10.770	0.959
10.771	0.959
10.773	0.959
10.775	0.959
10.776	0.959
10.778	0.959
10.779	0.959
10.781	0.959
10.783	0.959
10.784	0.959
10.786	0.959
10.787	0.959
10.789	0.959
10.791	0.959
10.792	0.959
10.794	0.959
10.795	0.959
10.797	0.959
10.799	0.959
10.800	0.959
10.802	0.959
10.803	0.959
10.805	0.959
10.807	0.959
10.808	0.959
10.810	0.959
10.811	0.959
10.813	0.959
10.815	0.959
10.816	0.959
10.818	0.959
10.819	0.959
10.821	0.959
10.823	0.959
10.824	0.959
10.826	0.959
10.827	0.959
10.829	0.959
10.831	0.959
10.832	0.959
10.834	0.959
10.835	0.959
10.837	0.959
10.839	0.959
10.840	0.959
10.842	0.959
10.843	0.959
10.845	0.959
10.847	0.959
10.848	0.959
10.850	0.959
10.851	0.959
10.853	0.959
10.854	0.959
10.856	0.959
10.858	0.959
10.859	0.959
10.861	0.959
10.862	0.959
10.864	0.959
10.866	0.959
10.867	0.959
10.869	0.959
10.870	0.959
10.872	0.959
10.874	0.959
10.875	0.959
10.877	0.959
10.878	0.959
10.880	0.959
10.882	0.959
10.883	0.959
10.885	0.959
10.886	0.959
10.888	0.959
10.890	0.959
10.891	0.959
10.893	0.959
10.894	0.959
10.896	0.960
10.898	0.960
10.899	0.960
10.901	0.960
10.902	0.960
10.904	0.960
10.906	0.960
10.907	0.960
10.909	0.960
10.910	0.960
10.912	0.960
10.914	0.960
10.915	0.960
10.917	0.960
10.918	0.960
10.920	0.960
10.922	0.960
10.923	0.960
10.925	0.960
10.926	0.960
10.928	0.960
10.930	0.960
10.931	0.960
10.933	0.960
10.934	0.960
10.936	0.960
10.938	0.960
10.939	0.960
10.941	0.960
10.942	0.960
10.944	0.960
10.946	0.960
10.947	0.960
10.949	0.960
10.950	0.960
10.952	0.960
10.954	0.960
10.955	0.960
10.957	0.960
10.958	0.960
10.960	0.960
10.961	0.960
10.963	0.960
10.965	0.960
10.966	0.960
10.968	0.960
10.969	0.960
10.971	0.960
10.973	0.960
10.974	0.960
10.976	0.960
10.977	0.960
10.979	0.960
10.981	0.960
10.982	0.960
10.984	0.960
10.985	0.960
10.987	0.960
10.989	0.960
10.990	0.960
10.992	0.960
10.993	0.960
10.995	0.960
10.997	0.960
10.998	0.960
11.000	0.960
11.001	0.960
11.003	0.960
11.005	0.960
11.006	0.960
11.008	0.960
11.009	0.960
11.011	0.960
11.013	0.960
11.014	0.960
11.016	0.960
11.017	0.960
11.019	0.960
11.021	0.960
11.022	0.960
11.024	0.960
11.025	0.960
11.027	0.960
11.029	0.961
11.030	0.961
11.032	0.961
11.033	0.961
11.035	0.961
11.037	0.961
11.038	0.961
11.040	0.961
11.041	0.961
11.043	0.961
11.045	0.961
11.046	0.961
11.048	0.961
11.049	0.961
11.051	0.961
11.053	0.961
11.054	0.961
11.056	0.961
11.057	0.961
11.059	0.961
11.061	0.961
11.062	0.961
11.064	0.961
11.065	0.961
11.067	0.961
11.068	0.961
11.070	0.961
11.072	0.961
11.073	0.961
11.075	0.961
11.076	0.961
11.078	0.961
11.080	0.961
11.081	0.961
11.083	0.961
11.084	0.961
11.086	0.961
11.088	0.961
11.089	0.961
11.091	0.961
11.092	0.961
11.094	0.961
11.096	0.961
11.097	0.961
11.099	0.961
11.100	0.961
11.102	0.961
11.104	0.961
11.105	0.961
11.107	0.961
11.108	0.961
11.110	0.961
11.112	0.961
11.113	0.961
11.115	0.961
11.116	0.961
11.118	0.961
11.120	0.961
11.121	0.961
11.123	0.961
11.124	0.961
11.126	0.961
11.128	0.961
11.129	0.961
11.131	0.961
11.132	0.961
11.134	0.961
11.136	0.961
11.137	0.961
11.139	0.961
11.140	0.961
11.142	0.961
11.144	0.961
11.145	0.961
11.147	0.961
11.148	0.961
11.150	0.961
11.152	0.961
11.153	0.961
11.155	0.961
11.156	0.961
11.158	0.961
11.160	0.961
11.161	0.961
11.163	0.961
11.164	0.962
11.166	0.962
11.168	0.962
11.169	0.962
11.171	0.962
11.172	0.962
11.174	0.962
11.175	0.962
11.177	0.962
11.179	0.962
11.180	0.962
11.182	0.962
11.183	0.962
11.185	0.962
11.187	0.962
11.188	0.962
11.190	0.962
11.191	0.962
11.193	0.962
11.195	0.962
11.196	0.962
11.198	0.962
11.199	0.962
11.201	0.962
11.203	0.962
11.204	0.962
11.206	0.962
11.207	0.962
11.209	0.962
11.211	0.962
11.212	0.962
11.214	0.962
11.215	0.962
11.217	0.962
11.219	0.962
11.220	0.962
11.222	0.962
11.223	0.962
11.225	0.962
11.227	0.962
11.228	0.962
11.230	0.962
11.231	0.962
11.233	0.962
11.235	0.962
11.236	0.962
11.238	0.962
11.239	0.962
11.241	0.962
11.243	0.962
11.244	0.962
11.246	0.962
11.247	0.962
11.249	0.962
11.251	0.962
11.252	0.962
11.254	0.962
11.255	0.962
11.257	0.962
11.259	0.962
11.260	0.962
11.262	0.962
11.263	0.962
11.265	0.962
11.267	0.962
11.268	0.962
11.270	0.962
11.271	0.962
11.273	0.962
11.275	0.962
11.276	0.962
11.278	0.962
11.279	0.962
11.281	0.962
11.282	0.962
11.284	0.962
11.286	0.962
11.287	0.962
11.289	0.962
11.290	0.962
11.292	0.962
11.294	0.962
11.295	0.962
11.297	0.962
11.298	0.962
11.300	0.962
11.302	0.962
11.303	0.962
11.305	0.963
11.306	0.963
11.308	0.963
11.310	0.963
11.311	0.963
11.313	0.963
11.314	0.963
11.316	0.963
11.318	0.963
11.319	0.963
11.321	0.963
11.322	0.963
11.324	0.963
11.326	0.963
11.327	0.963
11.329	0.963
11.330	0.963
11.332	0.963
11.334	0.963
11.335	0.963
11.337	0.963
11.338	0.963
11.340	0.963
11.342	0.963
11.343	0.963
11.345	0.963
11.346	0.963
11.348	0.963
11.350	0.963
11.351	0.963
11.353	0.963
11.354	0.963
11.356	0.963
11.358	0.963
11.359	0.963
11.361	0.963
11.362	0.963
11.364	0.963
11.366	0.963
11.367	0.963
11.369	0.963
11.370	0.963
11.372	0.963
11.374	0.963
11.375	0.963
11.377	0.963
11.378	0.963
11.380	0.963
11.382	0.963
11.383	0.963
11.385	0.963
11.386	0.963
11.388	0.963
11.389	0.963
11.391	0.963
11.393	0.963
11.394	0.963
11.396	0.963
11.397	0.963
11.399	0.963
11.401	0.963
11.402	0.963
11.404	0.963
11.405	0.963
11.407	0.963
11.409	0.963
11.410	0.963
11.412	0.963
11.413	0.963
11.415	0.963
11.417	0.963
11.418	0.963
11.420	0.963
11.421	0.963
11.423	0.963
11.425	0.963
11.426	0.963
11.428	0.963
11.429	0.963
11.431	0.963
11.433	0.963
11.434	0.963
11.436	0.963
11.437	0.963
11.439	0.963
11.441	0.963
11.442	0.963
11.444	0.963
11.445	0.963
11.447	0.963
11.449	0.964
11.450	0.964
11.452	0.964
11.453	0.964
11.455	0.964
11.457	0.964
11.458	0.964
11.460	0.964
11.461	0.964
11.463	0.964
11.465	0.964
11.466	0.964
11.468	0.964
11.469	0.964
11.471	0.964
11.473	0.964
11.474	0.964
11.476	0.964
11.477	0.964
11.479	0.964
11.481	0.964
11.482	0.964
11.484	0.964
11.485	0.964
11.487	0.964
11.489	0.964
11.490	0.964
11.492	0.964
11.493	0.964
11.495	0.964
11.496	0.964
11.498	0.964
11.500	0.964
11.501	0.964
11.503	0.964
11.504	0.964
11.506	0.964
11.508	0.964
11.509	0.964
11.511	0.964
11.512	0.964
11.514	0.964
11.516	0.964
11.517	0.964
11.519	0.964
11.520	0.964
11.522	0.964
11.524	0.964
11.525	0.964
11.527	0.964
11.528	0.964
11.530	0.964
11.532	0.964
11.533	0.964
11.535	0.964
11.536	0.964
11.538	0.964
11.540	0.964
11.541	0.964
11.543	0.964
11.544	0.964
11.546	0.964
11.548	0.964
11.549	0.964
11.551	0.964
11.552	0.964
11.554	0.964
11.556	0.964
11.557	0.964
11.559	0.964
11.560	0.964
11.562	0.964
11.564	0.964
11.565	0.964
11.567	0.964
11.568	0.964
11.570	0.964
11.572	0.964
11.573	0.964
11.575	0.964
11.576	0.964
11.578	0.964
11.580	0.964
11.581	0.964
11.583	0.964
11.584	0.964
11.586	0.964
11.588	0.964
11.589	0.964
11.591	0.964
11.592	0.964
11.594	0.964
11.596	0.964
11.597	0.965
11.599	0.965
11.600	0.965
11.602	0.965
11.603	0.965
11.605	0.965
11.607	0.965
11.608	0.965
11.610	0.965
11.611	0.965
11.613	0.965
11.615	0.965
11.616	0.965
11.618	0.965
11.619	0.965
11.621	0.965
11.623	0.965
11.624	0.965
11.626	0.965
11.627	0.965
11.629	0.965
11.631	0.965
11.632	0.965
11.634	0.965
11.635	0.965
11.637	0.965
11.639	0.965
11.640	0.965
11.642	0.965
11.643	0.965
11.645	0.965
11.647	0.965
11.648	0.965
11.650	0.965
11.651	0.965
11.653	0.965
11.655	0.965
11.656	0.965
11.658	0.965
11.659	0.965
11.661	0.965
11.663	0.965
11.664	0.965
11.666	0.965
11.667	0.965
11.669	0.965
11.671	0.965
11.672	0.965
11.674	0.965
11.675	0.965
11.677	0.965
11.679	0.965
11.680	0.965
11.682	0.965
11.683	0.965
11.685	0.965
11.687	0.965
11.688	0.965
11.690	0.965
11.691	0.965
11.693	0.965
11.695	0.965
11.696	0.965
11.698	0.965
11.699	0.965
11.701	0.965
11.702	0.965
11.704	0.965
11.706	0.965
11.707	0.965
11.709	0.965
11.710	0.965
11.712	0.965
11.714	0.965
11.715	0.965
11.717	0.965
11.718	0.965
11.720	0.965
11.722	0.965
11.723	0.965
11.725	0.965
11.726	0.965
11.728	0.965
11.730	0.965
11.731	0.965
11.733	0.965
11.734	0.965
11.736	0.965
11.738	0.965
11.739	0.965
11.741	0.965
11.742	0.965
11.744	0.965
11.746	0.965
11.747	0.965
11.749	0.965
11.750	0.966
11.752	0.966
11.754	0.966
11.755	0.966
11.757	0.966
11.758	0.966
11.760	0.966
11.762	0.966
11.763	0.966
11.765	0.966
11.766	0.966
11.768	0.966
11.770	0.966
11.771	0.966
11.773	0.966
11.774	0.966
11.776	0.966
11.778	0.966
11.779	0.966
11.781	0.966
11.782	0.966
11.784	0.966
11.786	0.966
11.787	0.966
11.789	0.966
11.790	0.966
11.792	0.966
11.794	0.966
11.795	0.966
11.797	0.966
11.798	0.966
11.800	0.966
11.802	0.966
11.803	0.966
11.805	0.966
11.806	0.966
11.808	0.966
11.809	0.966
11.811	0.966
11.813	0.966
11.814	0.966
11.816	0.966
11.817	0.966
11.819	0.966
11.821	0.966
11.822	0.966
11.824	0.966
11.825	0.966
11.827	0.966
11.829	0.966
11.830	0.966
11.832	0.966
11.833	0.966
11.835	0.966
11.837	0.966
11.838	0.966
11.840	0.966
11.841	0.966
11.843	0.966
11.845	0.966
11.846	0.966
11.848	0.966
11.849	0.966
11.851	0.966
11.853	0.966
11.854	0.966
11.856	0.966
11.857	0.966
11.859	0.966
11.861	0.966
11.862	0.966
11.864	0.966
11.865	0.966
11.867	0.966
11.869	0.966
11.870	0.966
11.872	0.966
11.873	0.966
11.875	0.966
11.877	0.966
11.878	0.966
11.880	0.966
11.881	0.966
11.883	0.966
11.885	0.966
11.886	0.966
11.888	0.966
11.889	0.966
11.891	0.966
11.893	0.966
11.894	0.966
11.896	0.966
11.897	0.966
11.899	0.966
11.901	0.966
11.902	0.966
11.904	0.966
11.905	0.966
11.907	0.966
11.909	0.966
11.910	0.967
11.912	0.967
11.913	0.967
11.915	0.967
11.916	0.967
11.918	0.967
11.920	0.967
11.921	0.967
11.923	0.967
11.924	0.967
11.926	0.967
11.928	0.967
11.929	0.967
11.931	0.967
11.932	0.967
11.934	0.967
11.936	0.967
11.937	0.967
11.939	0.967
11.940	0.967
11.942	0.967
11.944	0.967
11.945	0.967
11.947	0.967
11.948	0.967
11.950	0.967
11.952	0.967
11.953	0.967
11.955	0.967
11.956	0.967
11.958	0.967
11.960	0.967
11.961	0.967
11.963	0.967
11.964	0.967
11.966	0.967
11.968	0.967
11.969	0.967
11.971	0.967
11.972	0.967
11.974	0.967
11.976	0.967
11.977	0.967
11.979	0.967
11.980	0.967
11.982	0.967
11.984	0.967
11.985	0.967
11.987	0.967
11.988	0.967
11.990	0.967
11.992	0.967
11.993	0.967
11.995	0.967
11.996	0.967
11.998	0.967
12.000	0.967
12.001	0.967
12.003	0.967
12.004	0.967
12.006	0.967
12.008	0.967
12.009	0.967
12.011	0.967
12.012	0.967
12.014	0.967
12.016	0.967
12.017	0.967
12.019	0.967
12.020	0.967
12.022	0.967
12.023	0.967
12.025	0.967
12.027	0.967
12.028	0.967
12.030	0.967
12.031	0.967
12.033	0.967
12.035	0.967
12.036	0.967
12.038	0.967
12.039	0.967
12.041	0.967
12.043	0.967
12.044	0.967
12.046	0.967
12.047	0.967
12.049	0.967
12.051	0.967
12.052	0.967
12.054	0.967
12.055	0.967
12.057	0.967
12.059	0.967
12.060	0.967
12.062	0.967
12.063	0.967
12.065	0.967
12.067	0.967
12.068	0.967
12.070	0.967
12.071	0.967
12.073	0.968
12.075	0.968
12.076	0.968
12.078	0.968
12.079	0.968
12.081	0.968
12.083	0.968
12.084	0.968
12.086	0.968
12.087	0.968
12.089	0.968
12.091	0.968
12.092	0.968
12.094	0.968
12.095	0.968
12.097	0.968
12.099	0.968
12.100	0.968
12.102	0.968
12.103	0.968
12.105	0.968
12.107	0.968
12.108	0.968
12.110	0.968
12.111	0.968
12.113	0.968
12.115	0.968
12.116	0.968
12.118	0.968
12.119	0.968
12.121	0.968
12.123	0.968
12.124	0.968
12.126	0.968
12.127	0.968
12.129	0.968
12.130	0.968
12.132	0.968
12.134	0.968
12.135	0.968
12.137	0.968
12.138	0.968
12.140	0.968
12.142	0.968
12.143	0.968
12.145	0.968
12.146	0.968
12.148	0.968
12.150	0.968
12.151	0.968
12.153	0.968
12.154	0.968
12.156	0.968
12.158	0.968
12.159	0.968
12.161	0.968
12.162	0.968
12.164	0.968
12.166	0.968
12.167	0.968
12.169	0.968
12.170	0.968
12.172	0.968
12.174	0.968
12.175	0.968
12.177	0.968
12.178	0.968
12.180	0.968
12.182	0.968
12.183	0.968
12.185	0.968
12.186	0.968
12.188	0.968
12.190	0.968
12.191	0.968
12.193	0.968
12.194	0.968
12.196	0.968
12.198	0.968
12.199	0.968
12.201	0.968
12.202	0.968
12.204	0.968
12.206	0.968
12.207	0.968
12.209	0.968
12.210	0.968
12.212	0.968
12.214	0.968
12.215	0.968
12.217	0.968
12.218	0.968
12.220	0.968
12.222	0.968
12.223	0.968
12.225	0.968
12.226	0.968
12.228	0.968
12.230	0.968
12.231	0.968
12.233	0.968
12.234	0.968
12.236	0.968
12.237	0.968
12.239	0.968
12.241	0.968
12.242	0.969
12.244	0.969
12.245	0.969
12.247	0.969
12.249	0.969
12.250	0.969
12.252	0.969
12.253	0.969
12.255	0.969
12.257	0.969
12.258	0.969
12.260	0.969
12.261	0.969
12.263	0.969
12.265	0.969
12.266	0.969
12.268	0.969
12.269	0.969
12.271	0.969
12.273	0.969
12.274	0.969
12.276	0.969
12.277	0.969
12.279	0.969
12.281	0.969
12.282	0.969
12.284	0.969
12.285	0.969
12.287	0.969
12.289	0.969
12.290	0.969
12.292	0.969
12.293	0.969
12.295	0.969
12.297	0.969
12.298	0.969
12.300	0.969
12.301	0.969
12.303	0.969
12.305	0.969
12.306	0.969
12.308	0.969
12.309	0.969
12.311	0.969
12.313	0.969
12.314	0.969
12.316	0.969
12.317	0.969
12.319	0.969
12.321	0.969
12.322	0.969
12.324	0.969
12.325	0.969
12.327	0.969
12.329	0.969
12.330	0.969
12.332	0.969
12.333	0.969
12.335	0.969
12.337	0.969
12.338	0.969
12.340	0.969
12.341	0.969
12.343	0.969
12.344	0.969
12.346	0.969
12.348	0.969
12.349	0.969
12.351	0.969
12.352	0.969
12.354	0.969
12.356	0.969
12.357	0.969
12.359	0.969
12.360	0.969
12.362	0.969
12.364	0.969
12.365	0.969
12.367	0.969
12.368	0.969
12.370	0.969
12.372	0.969
12.373	0.969
12.375	0.969
12.376	0.969
12.378	0.969
12.380	0.969
12.381	0.969
12.383	0.969
12.384	0.969
12.386	0.969
12.388	0.969
12.389	0.969
12.391	0.969
12.392	0.969
12.394	0.969
12.396	0.969
12.397	0.969
12.399	0.969
12.400	0.969
12.402	0.969
12.404	0.969
12.405	0.969
12.407	0.969
12.408	0.969
12.410	0.969
12.412	0.969
12.413	0.969
12.415	0.969
12.416	0.969
12.418	0.970
12.420	0.970
12.421	0.970
12.423	0.970
12.424	0.970
12.426	0.970
12.428	0.970
12.429	0.970
12.431	0.970
12.432	0.970
12.434	0.970
12.436	0.970
12.437	0.970
12.439	0.970
12.440	0.970
12.442	0.970
12.444	0.970
12.445	0.970
12.447	0.970
12.448	0.970
12.450	0.970
12.451	0.970
12.453	0.970
12.455	0.970
12.456	0.970
12.458	0.970
12.459	0.970
12.461	0.970
12.463	0.970
12.464	0.970
12.466	0.970
12.467	0.970
12.469	0.970
12.471	0.970
12.472	0.970
12.474	0.970
12.475	0.970
12.477	0.970
12.479	0.970
12.480	0.970
12.482	0.970
12.483	0.970
12.485	0.970
12.487	0.970
12.488	0.970
12.490	0.970
12.491	0.970
12.493	0.970
12.495	0.970
12.496	0.970
12.498	0.970
12.499	0.970
12.501	0.970
12.503	0.970
12.504	0.970
12.506	0.970
12.507	0.970
12.509	0.970
12.511	0.970
12.512	0.970
12.514	0.970
12.515	0.970
12.517	0.970
12.519	0.970
12.520	0.970
12.522	0.970
12.523	0.970
12.525	0.970
12.527	0.970
12.528	0.970
12.530	0.970
12.531	0.970
12.533	0.970
12.535	0.970
12.536	0.970
12.538	0.970
12.539	0.970
12.541	0.970
12.543	0.970
12.544	0.970
12.546	0.970
12.547	0.970
12.549	0.970
12.551	0.970
12.552	0.970
12.554	0.970
12.555	0.970
12.557	0.970
12.558	0.970
12.560	0.970
12.562	0.970
12.563	0.970
12.565	0.970
12.566	0.970
12.568	0.970
12.570	0.970
12.571	0.970
12.573	0.970
12.574	0.970
12.576	0.970
12.578	0.970
12.579	0.970
12.581	0.970
12.582	0.970
12.584	0.970
12.586	0.970
12.587	0.970
12.589	0.970
12.590	0.970
12.592	0.970
12.594	0.970
12.595	0.970
12.597	0.970
12.598	0.970
12.600	0.971
12.602	0.971
12.603	0.971
12.605	0.971
12.606	0.971
12.608	0.971
12.610	0.971
12.611	0.971
12.613	0.971
12.614	0.971
12.616	0.971
12.618	0.971
12.619	0.971
12.621	0.971
12.622	0.971
12.624	0.971
12.626	0.971
12.627	0.971
12.629	0.971
12.630	0.971
12.632	0.971
12.634	0.971
12.635	0.971
12.637	0.971
12.638	0.971
12.640	0.971
12.642	0.971
12.643	0.971
12.645	0.971
12.646	0.971
12.648	0.971
12.650	0.971
12.651	0.971
12.653	0.971
12.654	0.971
12.656	0.971
12.657	0.971
12.659	0.971
12.661	0.971
12.662	0.971
12.664	0.971
12.665	0.971
12.667	0.971
12.669	0.971
12.670	0.971
12.672	0.971
12.673	0.971
12.675	0.971
12.677	0.971
12.678	0.971
12.680	0.971
12.681	0.971
12.683	0.971
12.685	0.971
12.686	0.971
12.688	0.971
12.689	0.971
12.691	0.971
12.693	0.971
12.694	0.971
12.696	0.971
12.697	0.971
12.699	0.971
12.701	0.971
12.702	0.971
12.704	0.971
12.705	0.971
12.707	0.971
12.709	0.971
12.710	0.971
12.712	0.971
12.713	0.971
12.715	0.971
12.717	0.971
12.718	0.971
12.720	0.971
12.721	0.971
12.723	0.971
12.725	0.971
12.726	0.971
12.728	0.971
12.729	0.971
12.731	0.971
12.733	0.971
12.734	0.971
12.736	0.971
12.737	0.971
12.739	0.971
12.741	0.971
12.742	0.971
12.744	0.971
12.745	0.971
12.747	0.971
12.749	0.971
12.750	0.971
12.752	0.971
12.753	0.971
12.755	0.971
12.757	0.971
12.758	0.971
12.760	0.971
12.761	0.971
12.763	0.971
12.764	0.971
12.766	0.971
12.768	0.971
12.769	0.971
12.771	0.971
12.772	0.971
12.774	0.971
12.776	0.971
12.777	0.971
12.779	0.971
12.780	0.971
12.782	0.971
12.784	0.971
12.785	0.971
12.787	0.971
12.788	0.972
12.790	0.972
12.792	0.972
12.793	0.972
12.795	0.972
12.796	0.972
12.798	0.972
12.800	0.972
12.801	0.972
12.803	0.972
12.804	0.972
12.806	0.972
12.808	0.972
12.809	0.972
12.811	0.972
12.812	0.972
12.814	0.972
12.816	0.972
12.817	0.972
12.819	0.972
12.820	0.972
12.822	0.972
12.824	0.972
12.825	0.972
12.827	0.972
12.828	0.972
12.830	0.972
12.832	0.972
12.833	0.972
12.835	0.972
12.836	0.972
12.838	0.972
12.840	0.972
12.841	0.972
12.843	0.972
12.844	0.972
12.846	0.972
12.848	0.972
12.849	0.972
12.851	0.972
12.852	0.972
12.854	0.972
12.856	0.972
12.857	0.972
12.859	0.972
12.860	0.972
12.862	0.972
12.864	0.972
12.865	0.972
12.867	0.972
12.868	0.972
12.870	0.972
12.871	0.972
12.873	0.972
12.875	0.972
12.876	0.972
12.878	0.972
12.879	0.972
12.881	0.972
12.883	0.972
12.884	0.972
12.886	0.972
12.887	0.972
12.889	0.972
12.891	0.972
12.892	0.972
12.894	0.972
12.895	0.972
12.897	0.972
12.899	0.972
12.900	0.972
12.902	0.972
12.903	0.972
12.905	0.972
12.907	0.972
12.908	0.972
12.910	0.972
12.911	0.972
12.913	0.972
12.915	0.972
12.916	0.972
12.918	0.972
12.919	0.972
12.921	0.972
12.923	0.972
12.924	0.972
12.926	0.972
12.927	0.972
12.929	0.972
12.931	0.972
12.932	0.972
12.934	0.972
12.935	0.972
12.937	0.972
12.939	0.972
12.940	0.972
12.942	0.972
12.943	0.972
12.945	0.972
12.947	0.972
12.948	0.972
12.950	0.972
12.951	0.972
12.953	0.972
12.955	0.972
12.956	0.972
12.958	0.972
12.959	0.972
12.961	0.972
12.963	0.972
12.964	0.972
12.966	0.972
12.967	0.972
12.969	0.972
12.971	0.972
12.972	0.972
12.974	0.972
12.975	0.972
12.977	0.972
12.978	0.972
12.980	0.972
12.982	0.972
12.983	0.973
12.985	0.973
12.986	0.973
12.988	0.973
12.990	0.973
12.991	0.973
12.993	0.973
12.994	0.973
12.996	0.973
12.998	0.973
12.999	0.973
13.001	0.973
13.002	0.973
13.004	0.973
13.006	0.973
13.007	0.973
13.009	0.973
13.010	0.973
13.012	0.973
13.014	0.973
13.015	0.973
13.017	0.973
13.018	0.973
13.020	0.973
13.022	0.973
13.023	0.973
13.025	0.973
13.026	0.973
13.028	0.973
13.030	0.973
13.031	0.973
13.033	0.973
13.034	0.973
13.036	0.973
13.038	0.973
13.039	0.973
13.041	0.973
13.042	0.973
13.044	0.973
13.046	0.973
13.047	0.973
13.049	0.973
13.050	0.973
13.052	0.973
13.054	0.973
13.055	0.973
13.057	0.973
13.058	0.973
13.060	0.973
13.062	0.973
13.063	0.973
13.065	0.973
13.066	0.973
13.068	0.973
13.070	0.973
13.071	0.973
13.073	0.973
13.074	0.973
13.076	0.973
13.078	0.973
13.079	0.973
13.081	0.973
13.082	0.973
13.084	0.973
13.085	0.973
13.087	0.973
13.089	0.973
13.090	0.973
13.092	0.973
13.093	0.973
13.095	0.973
13.097	0.973
13.098	0.973
13.100	0.973
13.101	0.973
13.103	0.973
13.105	0.973
13.106	0.973
13.108	0.973
13.109	0.973
13.111	0.973
13.113	0.973
13.114	0.973
13.116	0.973
13.117	0.973
13.119	0.973
13.121	0.973
13.122	0.973
13.124	0.973
13.125	0.973
13.127	0.973
13.129	0.973
13.130	0.973
13.132	0.973
13.133	0.973
13.135	0.973
13.137	0.973
13.138	0.973
13.140	0.973
13.141	0.973
13.143	0.973
13.145	0.973
13.146	0.973
13.148	0.973
13.149	0.973
13.151	0.973
13.153	0.973
13.154	0.973
13.156	0.973
13.157	0.973
13.159	0.973
13.161	0.973
13.162	0.973
13.164	0.973
13.165	0.973
13.167	0.973
13.169	0.973
13.170	0.973
13.172	0.973
13.173	0.973
13.175	0.973
13.177	0.973
13.178	0.973
13.180	0.973
13.181	0.973
13.183	0.973
13.185	0.973
13.186	0.973
13.188	0.974
13.189	0.974
13.191	0.974
13.192	0.974
13.194	0.974
13.196	0.974
13.197	0.974
13.199	0.974
13.200	0.974
13.202	0.974
13.204	0.974
13.205	0.974
13.207	0.974
13.208	0.974
13.210	0.974
13.212	0.974
13.213	0.974
13.215	0.974
13.216	0.974
13.218	0.974
13.220	0.974
13.221	0.974
13.223	0.974
13.224	0.974
13.226	0.974
13.228	0.974
13.229	0.974
13.231	0.974
13.232	0.974
13.234	0.974
13.236	0.974
13.237	0.974
13.239	0.974
13.240	0.974
13.242	0.974
13.244	0.974
13.245	0.974
13.247	0.974
13.248	0.974
13.250	0.974
13.252	0.974
13.253	0.974
13.255	0.974
13.256	0.974
13.258	0.974
13.260	0.974
13.261	0.974
13.263	0.974
13.264	0.974
13.266	0.974
13.268	0.974
13.269	0.974
13.271	0.974
13.272	0.974
13.274	0.974
13.276	0.974
13.277	0.974
13.279	0.974
13.280	0.974
13.282	0.974
13.284	0.974
13.285	0.974
13.287	0.974
13.288	0.974
13.290	0.974
13.292	0.974
13.293	0.974
13.295	0.974
13.296	0.974
13.298	0.974
13.299	0.974
13.301	0.974
13.303	0.974
13.304	0.974
13.306	0.974
13.307	0.974
13.309	0.974
13.311	0.974
13.312	0.974
13.314	0.974
13.315	0.974
13.317	0.974
13.319	0.974
13.320	0.974
13.322	0.974
13.323	0.974
13.325	0.974
13.327	0.974
13.328	0.974
13.330	0.974
13.331	0.974
13.333	0.974
13.335	0.974
13.336	0.974
13.338	0.974
13.339	0.974
13.341	0.974
13.343	0.974
13.344	0.974
13.346	0.974
13.347	0.974
13.349	0.974
13.351	0.974
13.352	0.974
13.354	0.974
13.355	0.974
13.357	0.974
13.359	0.974
13.360	0.974
13.362	0.974
13.363	0.974
13.365	0.974
13.367	0.974
13.368	0.974
13.370	0.974
13.371	0.974
13.373	0.974
13.375	0.974
13.376	0.974
13.378	0.974
13.379	0.974
13.381	0.974
13.383	0.974
13.384	0.974
13.386	0.974
13.387	0.974
13.389	0.974
13.391	0.974
13.392	0.974
13.394	0.974
13.395	0.974
13.397	0.974
13.399	0.974
13.400	0.975
13.402	0.975
13.403	0.975
13.405	0.975
13.406	0.975
13.408	0.975
13.410	0.975
13.411	0.975
13.413	0.975
13.414	0.975
13.416	0.975
13.418	0.975
13.419	0.975
13.421	0.975
13.422	0.975
13.424	0.975
13.426	0.975
13.427	0.975
13.429	0.975
13.430	0.975
13.432	0.975
13.434	0.975
13.435	0.975
13.437	0.975
13.438	0.975
13.440	0.975
13.442	0.975
13.443	0.975
13.445	0.975
13.446	0.975
13.448	0.975
13.450	0.975
13.451	0.975
13.453	0.975
13.454	0.975
13.456	0.975
13.458	0.975
13.459	0.975
13.461	0.975
13.462	0.975
13.464	0.975
13.466	0.975
13.467	0.975
13.469	0.975
13.470	0.975
13.472	0.975
13.474	0.975
13.475	0.975
13.477	0.975
13.478	0.975
13.480	0.975
13.482	0.975
13.483	0.975
13.485	0.975
13.486	0.975
13.488	0.975
13.490	0.975
13.491	0.975
13.493	0.975
13.494	0.975
13.496	0.975
13.498	0.975
13.499	0.975
13.501	0.975
13.502	0.975
13.504	0.975
13.506	0.975
13.507	0.975
13.509	0.975
13.510	0.975
13.512	0.975
13.513	0.975
13.515	0.975
13.517	0.975
13.518	0.975
13.520	0.975
13.521	0.975
13.523	0.975
13.525	0.975
13.526	0.975
13.528	0.975
13.529	0.975
13.531	0.975
13.533	0.975
13.534	0.975
13.536	0.975
13.537	0.975
13.539	0.975
13.541	0.975
13.542	0.975
13.544	0.975
13.545	0.975
13.547	0.975
13.549	0.975
13.550	0.975
13.552	0.975
13.553	0.975
13.555	0.975
13.557	0.975
13.558	0.975
13.560	0.975
13.561	0.975
13.563	0.975
13.565	0.975
13.566	0.975
13.568	0.975
13.569	0.975
13.571	0.975
13.573	0.975
13.574	0.975
13.576	0.975
13.577	0.975
13.579	0.975
13.581	0.975
13.582	0.975
13.584	0.975
13.585	0.975
13.587	0.975
13.589	0.975
13.590	0.975
13.592	0.975
13.593	0.975
13.595	0.975
13.597	0.975
13.598	0.975
13.600	0.975
13.601	0.975
13.603	0.975
13.605	0.975
13.606	0.975
13.608	0.975
13.609	0.975
13.611	0.975
13.612	0.975
13.614	0.975
13.616	0.975
13.617	0.975
13.619	0.975
13.620	0.975
13.622	0.976
13.624	0.976
13.625	0.976
13.627	0.976
13.628	0.976
13.630	0.976
13.632	0.976
13.633	0.976
13.635	0.976
13.636	0.976
13.638	0.976
13.640	0.976
13.641	0.976
13.643	0.976
13.644	0.976
13.646	0.976
13.648	0.976
13.649	0.976
13.651	0.976
13.652	0.976
13.654	0.976
13.656	0.976
13.657	0.976
13.659	0.976
13.660	0.976
13.662	0.976
13.664	0.976
13.665	0.976
13.667	0.976
13.668	0.976
13.670	0.976
13.672	0.976
13.673	0.976
13.675	0.976
13.676	0.976
13.678	0.976
13.680	0.976
13.681	0.976
13.683	0.976
13.684	0.976
13.686	0.976
13.688	0.976
13.689	0.976
13.691	0.976
13.692	0.976
13.694	0.976
13.696	0.976
13.697	0.976
13.699	0.976
13.700	0.976
13.702	0.976
13.704	0.976
13.705	0.976
13.707	0.976
13.708	0.976
13.710	0.976
13.712	0.976
13.713	0.976
13.715	0.976
13.716	0.976
13.718	0.976
13.719	0.976
13.721	0.976
13.723	0.976
13.724	0.976
13.726	0.976
13.727	0.976
13.729	0.976
13.731	0.976
13.732	0.976
13.734	0.976
13.735	0.976
13.737	0.976
13.739	0.976
13.740	0.976
13.742	0.976
13.743	0.976
13.745	0.976
13.747	0.976
13.748	0.976
13.750	0.976
13.751	0.976
13.753	0.976
13.755	0.976
13.756	0.976
13.758	0.976
13.759	0.976
13.761	0.976
13.763	0.976
13.764	0.976
13.766	0.976
13.767	0.976
13.769	0.976
13.771	0.976
13.772	0.976
13.774	0.976
13.775	0.976
13.777	0.976
13.779	0.976
13.780	0.976
13.782	0.976
13.783	0.976
13.785	0.976
13.787	0.976
13.788	0.976
13.790	0.976
13.791	0.976
13.793	0.976
13.795	0.976
13.796	0.976
13.798	0.976
13.799	0.976
13.801	0.976
13.803	0.976
13.804	0.976
13.806	0.976
13.807	0.976
13.809	0.976
13.811	0.976
13.812	0.976
13.814	0.976
13.815	0.976
13.817	0.976
13.819	0.976
13.820	0.976
13.822	0.976
13.823	0.976
13.825	0.976
13.826	0.976
13.828	0.976
13.830	0.976
13.831	0.976
13.833	0.976
13.834	0.976
13.836	0.976
13.838	0.976
13.839	0.976
13.841	0.976
13.842	0.976
13.844	0.976
13.846	0.976
13.847	0.976
13.849	0.976
13.850	0.976
13.852	0.976
13.854	0.977
13.855	0.977
13.857	0.977
13.858	0.977
13.860	0.977
13.862	0.977
13.863	0.977
13.865	0.977
13.866	0.977
13.868	0.977
13.870	0.977
13.871	0.977
13.873	0.977
13.874	0.977
13.876	0.977
13.878	0.977
13.879	0.977
13.881	0.977
13.882	0.977
13.884	0.977
13.886	0.977
13.887	0.977
13.889	0.977
13.890	0.977
13.892	0.977
13.894	0.977
13.895	0.977
13.897	0.977
13.898	0.977
13.900	0.977
13.902	0.977
13.903	0.977
13.905	0.977
13.906	0.977
13.908	0.977
13.910	0.977
13.911	0.977
13.913	0.977
13.914	0.977
13.916	0.977
13.918	0.977
13.919	0.977
13.921	0.977
13.922	0.977
13.924	0.977
13.926	0.977
13.927	0.977
13.929	0.977
13.930	0.977
13.932	0.977
13.933	0.977
13.935	0.977
13.937	0.977
13.938	0.977
13.940	0.977
13.941	0.977
13.943	0.977
13.945	0.977
13.946	0.977
13.948	0.977
13.949	0.977
13.951	0.977
13.953	0.977
13.954	0.977
13.956	0.977
13.957	0.977
13.959	0.977
13.961	0.977
13.962	0.977
13.964	0.977
13.965	0.977
13.967	0.977
13.969	0.977
13.970	0.977
13.972	0.977
13.973	0.977
13.975	0.977
13.977	0.977
13.978	0.977
13.980	0.977
13.981	0.977
13.983	0.977
13.985	0.977
13.986	0.977
13.988	0.977
13.989	0.977
13.991	0.977
13.993	0.977
13.994	0.977
13.996	0.977
13.997	0.977
13.999	0.977
14.001	0.977
14.002	0.977
14.004	0.977
14.005	0.977
14.007	0.977
14.009	0.977
14.010	0.977
14.012	0.977
14.013	0.977
14.015	0.977
14.017	0.977
14.018	0.977
14.020	0.977
14.021	0.977
14.023	0.977
14.025	0.977
14.026	0.977
14.028	0.977
14.029	0.977
14.031	0.977
14.033	0.977
14.034	0.977
14.036	0.977
14.037	0.977
14.039	0.977
14.040	0.977
14.042	0.977
14.044	0.977
14.045	0.977
14.047	0.977
14.048	0.977
14.050	0.977
14.052	0.977
14.053	0.977
14.055	0.977
14.056	0.977
14.058	0.977
14.060	0.977
14.061	0.977
14.063	0.977
14.064	0.977
14.066	0.977
14.068	0.977
14.069	0.977
14.071	0.977
14.072	0.977
14.074	0.977
14.076	0.977
14.077	0.977
14.079	0.977
14.080	0.977
14.082	0.977
14.084	0.977
14.085	0.977
14.087	0.977
14.088	0.977
14.090	0.977
14.092	0.977
14.093	0.977
14.095	0.977
14.096	0.978
14.098	0.978
14.100	0.978
14.101	0.978
14.103	0.978
14.104	0.978
14.106	0.978
14.108	0.978
14.109	0.978
14.111	0.978
14.112	0.978
14.114	0.978
14.116	0.978
14.117	0.978
14.119	0.978
14.120	0.978
14.122	0.978
14.124	0.978
14.125	0.978
14.127	0.978
14.128	0.978
14.130	0.978
14.132	0.978
14.133	0.978
14.135	0.978
14.136	0.978
14.138	0.978
14.140	0.978
14.141	0.978
14.143	0.978
14.144	0.978
14.146	0.978
14.147	0.978
14.149	0.978
14.151	0.978
14.152	0.978
14.154	0.978
14.155	0.978
14.157	0.978
14.159	0.978
14.160	0.978
14.162	0.978
14.163	0.978
14.165	0.978
14.167	0.978
14.168	0.978
14.170	0.978
14.171	0.978
14.173	0.978
14.175	0.978
14.176	0.978
14.178	0.978
14.179	0.978
14.181	0.978
14.183	0.978
14.184	0.978
14.186	0.978
14.187	0.978
14.189	0.978
14.191	0.978
14.192	0.978
14.194	0.978
14.195	0.978
14.197	0.978
14.199	0.978
14.200	0.978
14.202	0.978
14.203	0.978
14.205	0.978
14.207	0.978
14.208	0.978
14.210	0.978
14.211	0.978
14.213	0.978
14.215	0.978
14.216	0.978
14.218	0.978
14.219	0.978
14.221	0.978
14.223	0.978
14.224	0.978
14.226	0.978
14.227	0.978
14.229	0.978
14.231	0.978
14.232	0.978
14.234	0.978
14.235	0.978
14.237	0.978
14.239	0.978
14.240	0.978
14.242	0.978
14.243	0.978
14.245	0.978
14.247	0.978
14.248	0.978
14.250	0.978
14.251	0.978
14.253	0.978
14.254	0.978
14.256	0.978
14.258	0.978
14.259	0.978
14.261	0.978
14.262	0.978
14.264	0.978
14.266	0.978
14.267	0.978
14.269	0.978
14.270	0.978
14.272	0.978
14.274	0.978
14.275	0.978
14.277	0.978
14.278	0.978
14.280	0.978
14.282	0.978
14.283	0.978
14.285	0.978
14.286	0.978
14.288	0.978
14.290	0.978
14.291	0.978
14.293	0.978
14.294	0.978
14.296	0.978
14.298	0.978
14.299	0.978
14.301	0.978
14.302	0.978
14.304	0.978
14.306	0.978
14.307	0.978
14.309	0.978
14.310	0.978
14.312	0.978
14.314	0.978
14.315	0.978
14.317	0.978
14.318	0.978
14.320	0.978
14.322	0.978
14.323	0.978
14.325	0.978
14.326	0.978
14.328	0.978
14.330	0.978
14.331	0.978
14.333	0.978
14.334	0.978
14.336	0.978
14.338	0.978
14.339	0.978
14.341	0.978
14.342	0.978
14.344	0.978
14.346	0.978
14.347	0.978
14.349	0.978
14.350	0.978
14.352	0.979
14.354	0.979
14.355	0.979
14.357	0.979
14.358	0.979
14.360	0.979
14.361	0.979
14.363	0.979
14.365	0.979
14.366	0.979
14.368	0.979
14.369	0.979
14.371	0.979
14.373	0.979
14.374	0.979
14.376	0.979
14.377	0.979
14.379	0.979
14.381	0.979
14.382	0.979
14.384	0.979
14.385	0.979
14.387	0.979
14.389	0.979
14.390	0.979
14.392	0.979
14.393	0.979
14.395	0.979
14.397	0.979
14.398	0.979
14.400	0.979
14.401	0.979
14.403	0.979
14.405	0.979
14.406	0.979
14.408	0.979
14.409	0.979
14.411	0.979
14.413	0.979
14.414	0.979
14.416	0.979
14.417	0.979
14.419	0.979
14.421	0.979
14.422	0.979
14.424	0.979
14.425	0.979
14.427	0.979
14.429	0.979
14.430	0.979
14.432	0.979
14.433	0.979
14.435	0.979
14.437	0.979
14.438	0.979
14.440	0.979
14.441	0.979
14.443	0.979
14.445	0.979
14.446	0.979
14.448	0.979
14.449	0.979
14.451	0.979
14.453	0.979
14.454	0.979
14.456	0.979
14.457	0.979
14.459	0.979
14.461	0.979
14.462	0.979
14.464	0.979
14.465	0.979
14.467	0.979
14.468	0.979
14.470	0.979
14.472	0.979
14.473	0.979
14.475	0.979
14.476	0.979
14.478	0.979
14.480	0.979
14.481	0.979
14.483	0.979
14.484	0.979
14.486	0.979
14.488	0.979
14.489	0.979
14.491	0.979
14.492	0.979
14.494	0.979
14.496	0.979
14.497	0.979
14.499	0.979
14.500	0.979
14.502	0.979
14.504	0.979
14.505	0.979
14.507	0.979
14.508	0.979
14.510	0.979
14.512	0.979
14.513	0.979
14.515	0.979
14.516	0.979
14.518	0.979
14.520	0.979
14.521	0.979
14.523	0.979
14.524	0.979
14.526	0.979
14.528	0.979
14.529	0.979
14.531	0.979
14.532	0.979
14.534	0.979
14.536	0.979
14.537	0.979
14.539	0.979
14.540	0.979
14.542	0.979
14.544	0.979
14.545	0.979
14.547	0.979
14.548	0.979
14.550	0.979
14.552	0.979
14.553	0.979
14.555	0.979
14.556	0.979
14.558	0.979
14.560	0.979
14.561	0.979
14.563	0.979
14.564	0.979
14.566	0.979
14.567	0.979
14.569	0.979
14.571	0.979
14.572	0.979
14.574	0.979
14.575	0.979
14.577	0.979
14.579	0.979
14.580	0.979
14.582	0.979
14.583	0.979
14.585	0.979
14.587	0.979
14.588	0.979
14.590	0.979
14.591	0.979
14.593	0.979
14.595	0.979
14.596	0.979
14.598	0.979
14.599	0.979
14.601	0.979
14.603	0.979
14.604	0.979
14.606	0.979
14.607	0.979
14.609	0.979
14.611	0.979
14.612	0.979
14.614	0.979
14.615	0.979
14.617	0.979
14.619	0.979
14.620	0.980
14.622	0.980
14.623	0.980
14.625	0.980
14.627	0.980
14.628	0.980
14.630	0.980
14.631	0.980
14.633	0.980
14.635	0.980
14.636	0.980
14.638	0.980
14.639	0.980
14.641	0.980
14.643	0.980
14.644	0.980
14.646	0.980
14.647	0.980
14.649	0.980
14.651	0.980
14.652	0.980
14.654	0.980
14.655	0.980
14.657	0.980
14.659	0.980
14.660	0.980
14.662	0.980
14.663	0.980
14.665	0.980
14.667	0.980
14.668	0.980
14.670	0.980
14.671	0.980
14.673	0.980
14.674	0.980
14.676	0.980
14.678	0.980
14.679	0.980
14.681	0.980
14.682	0.980
14.684	0.980
14.686	0.980
14.687	0.980
14.689	0.980
14.690	0.980
14.692	0.980
14.694	0.980
14.695	0.980
14.697	0.980
14.698	0.980
14.700	0.980
14.702	0.980
14.703	0.980
14.705	0.980
14.706	0.980
14.708	0.980
14.710	0.980
14.711	0.980
14.713	0.980
14.714	0.980
14.716	0.980
14.718	0.980
14.719	0.980
14.721	0.980
14.722	0.980
14.724	0.980
14.726	0.980
14.727	0.980
14.729	0.980
14.730	0.980
14.732	0.980
14.734	0.980
14.735	0.980
14.737	0.980
14.738	0.980
14.740	0.980
14.742	0.980
14.743	0.980
14.745	0.980
14.746	0.980
14.748	0.980
14.750	0.980
14.751	0.980
14.753	0.980
14.754	0.980
14.756	0.980
14.758	0.980
14.759	0.980
14.761	0.980
14.762	0.980
14.764	0.980
14.766	0.980
14.767	0.980
14.769	0.980
14.770	0.980
14.772	0.980
14.774	0.980
14.775	0.980
14.777	0.980
14.778	0.980
14.780	0.980
14.781	0.980
14.783	0.980
14.785	0.980
14.786	0.980
14.788	0.980
14.789	0.980
14.791	0.980
14.793	0.980
14.794	0.980
14.796	0.980
14.797	0.980
14.799	0.980
14.801	0.980
14.802	0.980
14.804	0.980
14.805	0.980
14.807	0.980
14.809	0.980
14.810	0.980
14.812	0.980
14.813	0.980
14.815	0.980
14.817	0.980
14.818	0.980
14.820	0.980
14.821	0.980
14.823	0.980
14.825	0.980
14.826	0.980
14.828	0.980
14.829	0.980
14.831	0.980
14.833	0.980
14.834	0.980
14.836	0.980
14.837	0.980
14.839	0.980
14.841	0.980
14.842	0.980
14.844	0.980
14.845	0.980
14.847	0.980
14.849	0.980
14.850	0.980
14.852	0.980
14.853	0.980
14.855	0.980
14.857	0.980
14.858	0.980
14.860	0.980
14.861	0.980
14.863	0.980
14.865	0.980
14.866	0.980
14.868	0.980
14.869	0.980
14.871	0.980
14.873	0.980
14.874	0.980
14.876	0.980
14.877	0.980
14.879	0.980
14.881	0.980
14.882	0.980
14.884	0.980
14.885	0.980
14.887	0.980
14.888	0.980
14.890	0.980
14.892	0.980
14.893	0.980
14.895	0.980
14.896	0.980
14.898	0.980
14.900	0.980
14.901	0.980
14.903	0.981
14.904	0.981
14.906	0.981
14.908	0.981
14.909	0.981
14.911	0.981
14.912	0.981
14.914	0.981
14.916	0.981
14.917	0.981
14.919	0.981
14.920	0.981
14.922	0.981
14.924	0.981
14.925	0.981
14.927	0.981
14.928	0.981
14.930	0.981
14.932	0.981
14.933	0.981
14.935	0.981
14.936	0.981
14.938	0.981
14.940	0.981
14.941	0.981
14.943	0.981
14.944	0.981
14.946	0.981
14.948	0.981
14.949	0.981
14.951	0.981
14.952	0.981
14.954	0.981
14.956	0.981
14.957	0.981
14.959	0.981
14.960	0.981
14.962	0.981
14.964	0.981
14.965	0.981
14.967	0.981
14.968	0.981
14.970	0.981
14.972	0.981
14.973	0.981
14.975	0.981
14.976	0.981
14.978	0.981
14.980	0.981
14.981	0.981
14.983	0.981
14.984	0.981
14.986	0.981
14.988	0.981
14.989	0.981
14.991	0.981
14.992	0.981
14.994	0.981
14.995	0.981
14.997	0.981
14.999	0.981
15.000	0.981
15.002	0.981
15.003	0.981
15.005	0.981
15.007	0.981
15.008	0.981
15.010	0.981
15.011	0.981
15.013	0.981
15.015	0.981
15.016	0.981
15.018	0.981
15.019	0.981
15.021	0.981
15.023	0.981
15.024	0.981
15.026	0.981
15.027	0.981
15.029	0.981
15.031	0.981
15.032	0.981
15.034	0.981
15.035	0.981
15.037	0.981
15.039	0.981
15.040	0.981
15.042	0.981
15.043	0.981
15.045	0.981
15.047	0.981
15.048	0.981
15.050	0.981
15.051	0.981
15.053	0.981
15.055	0.981
15.056	0.981
15.058	0.981
15.059	0.981
15.061	0.981
15.063	0.981
15.064	0.981
15.066	0.981
15.067	0.981
15.069	0.981
15.071	0.981
15.072	0.981
15.074	0.981
15.075	0.981
15.077	0.981
15.079	0.981
15.080	0.981
15.082	0.981
15.083	0.981
15.085	0.981
15.087	0.981
15.088	0.981
15.090	0.981
15.091	0.981
15.093	0.981
15.095	0.981
15.096	0.981
15.098	0.981
15.099	0.981
15.101	0.981
15.102	0.981
15.104	0.981
15.106	0.981
15.107	0.981
15.109	0.981
15.110	0.981
15.112	0.981
15.114	0.981
15.115	0.981
15.117	0.981
15.118	0.981
15.120	0.981
15.122	0.981
15.123	0.981
15.125	0.981
15.126	0.981
15.128	0.981
15.130	0.981
15.131	0.981
15.133	0.981
15.134	0.981
15.136	0.981
15.138	0.981
15.139	0.981
15.141	0.981
15.142	0.981
15.144	0.981
15.146	0.981
15.147	0.981
15.149	0.981
15.150	0.981
15.152	0.981
15.154	0.981
15.155	0.981
15.157	0.981
15.158	0.981
15.160	0.981
15.162	0.981
15.163	0.981
15.165	0.981
15.166	0.981
15.168	0.981
15.170	0.981
15.171	0.981
15.173	0.981
15.174	0.981
15.176	0.981
15.178	0.981
15.179	0.981
15.181	0.981
15.182	0.981
15.184	0.981
15.186	0.981
15.187	0.981
15.189	0.981
15.190	0.981
15.192	0.981
15.194	0.981
15.195	0.981
15.197	0.981
15.198	0.981
15.200	0.981
15.202	0.982
15.203	0.982
15.205	0.982
15.206	0.982
15.208	0.982
15.209	0.982
15.211	0.982
15.213	0.982
15.214	0.982
15.216	0.982
15.217	0.982
15.219	0.982
15.221	0.982
15.222	0.982
15.224	0.982
15.225	0.982
15.227	0.982
15.229	0.982
15.230	0.982
15.232	0.982
15.233	0.982
15.235	0.982
15.237	0.982
15.238	0.982
15.240	0.982
15.241	0.982
15.243	0.982
15.245	0.982
15.246	0.982
15.248	0.982
15.249	0.982
15.251	0.982
15.253	0.982
15.254	0.982
15.256	0.982
15.257	0.982
15.259	0.982
15.261	0.982
15.262	0.982
15.264	0.982
15.265	0.982
15.267	0.982
15.269	0.982
15.270	0.982
15.272	0.982
15.273	0.982
15.275	0.982
15.277	0.982
15.278	0.982
15.280	0.982
15.281	0.982
15.283	0.982
15.285	0.982
15.286	0.982
15.288	0.982
15.289	0.982
15.291	0.982
15.293	0.982
15.294	0.982
15.296	0.982
15.297	0.982
15.299	0.982
15.301	0.982
15.302	0.982
15.304	0.982
15.305	0.982
15.307	0.982
15.309	0.982
15.310	0.982
15.312	0.982
15.313	0.982
15.315	0.982
15.316	0.982
15.318	0.982
15.320	0.982
15.321	0.982
15.323	0.982
15.324	0.982
15.326	0.982
15.328	0.982
15.329	0.982
15.331	0.982
15.332	0.982
15.334	0.982
15.336	0.982
15.337	0.982
15.339	0.982
15.340	0.982
15.342	0.982
15.344	0.982
15.345	0.982
15.347	0.982
15.348	0.982
15.350	0.982
15.352	0.982
15.353	0.982
15.355	0.982
15.356	0.982
15.358	0.982
15.360	0.982
15.361	0.982
15.363	0.982
15.364	0.982
15.366	0.982
15.368	0.982
15.369	0.982
15.371	0.982
15.372	0.982
15.374	0.982
15.376	0.982
15.377	0.982
15.379	0.982
15.380	0.982
15.382	0.982
15.384	0.982
15.385	0.982
15.387	0.982
15.388	0.982
15.390	0.982
15.392	0.982
15.393	0.982
15.395	0.982
15.396	0.982
15.398	0.982
15.400	0.982
15.401	0.982
15.403	0.982
15.404	0.982
15.406	0.982
15.408	0.982
15.409	0.982
15.411	0.982
15.412	0.982
15.414	0.982
15.416	0.982
15.417	0.982
15.419	0.982
15.420	0.982
15.422	0.982
15.423	0.982
15.425	0.982
15.427	0.982
15.428	0.982
15.430	0.982
15.431	0.982
15.433	0.982
15.435	0.982
15.436	0.982
15.438	0.982
15.439	0.982
15.441	0.982
15.443	0.982
15.444	0.982
15.446	0.982
15.447	0.982
15.449	0.982
15.451	0.982
15.452	0.982
15.454	0.982
15.455	0.982
15.457	0.982
15.459	0.982
15.460	0.982
15.462	0.982
15.463	0.982
15.465	0.982
15.467	0.982
15.468	0.982
15.470	0.982
15.471	0.982
15.473	0.982
15.475	0.982
15.476	0.982
15.478	0.982
15.479	0.982
15.481	0.982
15.483	0.982
15.484	0.982
15.486	0.982
15.487	0.982
15.489	0.982
15.491	0.982
15.492	0.982
15.494	0.982
15.495	0.982
15.497	0.982
15.499	0.982
15.500	0.982
15.502	0.982
15.503	0.982
15.505	0.982
15.507	0.982
15.508	0.982
15.510	0.982
15.511	0.982
15.513	0.982
15.515	0.982
15.516	0.982
15.518	0.982
15.519	0.983
15.521	0.983
15.522	0.983
15.524	0.983
15.526	0.983
15.527	0.983
15.529	0.983
15.530	0.983
15.532	0.983
15.534	0.983
15.535	0.983
15.537	0.983
15.538	0.983
15.540	0.983
15.542	0.983
15.543	0.983
15.545	0.983
15.546	0.983
15.548	0.983
15.550	0.983
15.551	0.983
15.553	0.983
15.554	0.983
15.556	0.983
15.558	0.983
15.559	0.983
15.561	0.983
15.562	0.983
15.564	0.983
15.566	0.983
15.567	0.983
15.569	0.983
15.570	0.983
15.572	0.983
15.574	0.983
15.575	0.983
15.577	0.983
15.578	0.983
15.580	0.983
15.582	0.983
15.583	0.983
15.585	0.983
15.586	0.983
15.588	0.983
15.590	0.983
15.591	0.983
15.593	0.983
15.594	0.983
15.596	0.983
15.598	0.983
15.599	0.983
15.601	0.983
15.602	0.983
15.604	0.983
15.606	0.983
15.607	0.983
15.609	0.983
15.610	0.983
15.612	0.983
15.614	0.983
15.615	0.983
15.617	0.983
15.618	0.983
15.620	0.983
15.622	0.983
15.623	0.983
15.625	0.983
15.626	0.983
15.628	0.983
15.629	0.983
15.631	0.983
15.633	0.983
15.634	0.983
15.636	0.983
15.637	0.983
15.639	0.983
15.641	0.983
15.642	0.983
15.644	0.983
15.645	0.983
15.647	0.983
15.649	0.983
15.650	0.983
15.652	0.983
15.653	0.983
15.655	0.983
15.657	0.983
15.658	0.983
15.660	0.983
15.661	0.983
15.663	0.983
15.665	0.983
15.666	0.983
15.668	0.983
15.669	0.983
15.671	0.983
15.673	0.983
15.674	0.983
15.676	0.983
15.677	0.983
15.679	0.983
15.681	0.983
15.682	0.983
15.684	0.983
15.685	0.983
15.687	0.983
15.689	0.983
15.690	0.983
15.692	0.983
15.693	0.983
15.695	0.983
15.697	0.983
15.698	0.983
15.700	0.983
15.701	0.983
15.703	0.983
15.705	0.983
15.706	0.983
15.708	0.983
15.709	0.983
15.711	0.983
15.713	0.983
15.714	0.983
15.716	0.983
15.717	0.983
15.719	0.983
15.721	0.983
15.722	0.983
15.724	0.983
15.725	0.983
15.727	0.983
15.729	0.983
15.730	0.983
15.732	0.983
15.733	0.983
15.735	0.983
15.736	0.983
15.738	0.983
15.740	0.983
15.741	0.983
15.743	0.983
15.744	0.983
15.746	0.983
15.748	0.983
15.749	0.983
15.751	0.983
15.752	0.983
15.754	0.983
15.756	0.983
15.757	0.983
15.759	0.983
15.760	0.983
15.762	0.983
15.764	0.983
15.765	0.983
15.767	0.983
15.768	0.983
15.770	0.983
15.772	0.983
15.773	0.983
15.775	0.983
15.776	0.983
15.778	0.983
15.780	0.983
15.781	0.983
15.783	0.983
15.784	0.983
15.786	0.983
15.788	0.983
15.789	0.983
15.791	0.983
15.792	0.983
15.794	0.983
15.796	0.983
15.797	0.983
15.799	0.983
15.800	0.983
15.802	0.983
15.804	0.983
15.805	0.983
15.807	0.983
15.808	0.983
15.810	0.983
15.812	0.983
15.813	0.983
15.815	0.983
15.816	0.983
15.818	0.983
15.820	0.983
15.821	0.983
15.823	0.983
15.824	0.983
15.826	0.983
15.828	0.983
15.829	0.983
15.831	0.983
15.832	0.983
15.834	0.983
15.836	0.983
15.837	0.983
15.839	0.983
15.840	0.983
15.842	0.983
15.843	0.983
15.845	0.983
15.847	0.983
15.848	0.983
15.850	0.983
15.851	0.983
15.853	0.983
15.855	0.983
15.856	0.984
15.858	0.984
15.859	0.984
15.861	0.984
15.863	0.984
15.864	0.984
15.866	0.984
15.867	0.984
15.869	0.984
15.871	0.984
15.872	0.984
15.874	0.984
15.875	0.984
15.877	0.984
15.879	0.984
15.880	0.984
15.882	0.984
15.883	0.984
15.885	0.984
15.887	0.984
15.888	0.984
15.890	0.984
15.891	0.984
15.893	0.984
15.895	0.984
15.896	0.984
15.898	0.984
15.899	0.984
15.901	0.984
15.903	0.984
15.904	0.984
15.906	0.984
15.907	0.984
15.909	0.984
15.911	0.984
15.912	0.984
15.914	0.984
15.915	0.984
15.917	0.984
15.919	0.984
15.920	0.984
15.922	0.984
15.923	0.984
15.925	0.984
15.927	0.984
15.928	0.984
15.930	0.984
15.931	0.984
15.933	0.984
15.935	0.984
15.936	0.984
15.938	0.984
15.939	0.984
15.941	0.984
15.943	0.984
15.944	0.984
15.946	0.984
15.947	0.984
15.949	0.984
15.950	0.984
15.952	0.984
15.954	0.984
15.955	0.984
15.957	0.984
15.958	0.984
15.960	0.984
15.962	0.984
15.963	0.984
15.965	0.984
15.966	0.984
15.968	0.984
15.970	0.984
15.971	0.984
15.973	0.984
15.974	0.984
15.976	0.984
15.978	0.984
15.979	0.984
15.981	0.984
15.982	0.984
15.984	0.984
15.986	0.984
15.987	0.984
15.989	0.984
15.990	0.984
15.992	0.984
15.994	0.984
15.995	0.984
15.997	0.984
15.998	0.984


==> anc/C3P1_DetA_eff_AR_O.dat <==
#analytically calculated fraction of events from the oxygen (O) band at a given reconstructed energy that is expected in the region of interest for the CRESST-III dark matter search
#Energy(keV) Surviving Fraction
0.030	0.495
0.032	0.495
0.033	0.495
0.035	0.495
0.036	0.495
0.038	0.495
0.040	0.495
0.041	0.495
0.043	0.495
0.044	0.495
0.046	0.495
0.048	0.494
0.049	0.494
0.051	0.494
0.052	0.494
0.054	0.494
0.056	0.494
0.057	0.494
0.059	0.494
0.060	0.494
0.062	0.494
0.064	0.494
0.065	0.494
0.067	0.494
0.068	0.494
0.070	0.494
0.072	0.494
0.073	0.494
0.075	0.494
0.076	0.494
0.078	0.494
0.080	0.494
0.081	0.494
0.083	0.494
0.084	0.494
0.086	0.494
0.088	0.494
0.089	0.494
0.091	0.494
0.092	0.494
0.094	0.494
0.096	0.494
0.097	0.494
0.099	0.494
0.100	0.494
0.102	0.494
0.104	0.494
0.105	0.494
0.107	0.494
0.108	0.494
0.110	0.494
0.112	0.494
0.113	0.494
0.115	0.494
0.116	0.494
0.118	0.494
0.120	0.494
0.121	0.494
0.123	0.494
0.124	0.494
0.126	0.494
0.128	0.494
0.129	0.494
0.131	0.494
0.132	0.494
0.134	0.494
0.136	0.494
0.137	0.494
0.139	0.494
0.140	0.494
0.142	0.494
0.143	0.494
0.145	0.494
0.147	0.494
0.148	0.494
0.150	0.494
0.151	0.494
0.153	0.494
0.155	0.493
0.156	0.493
0.158	0.493
0.159	0.493
0.161	0.493
0.163	0.493
0.164	0.493
0.166	0.493
0.167	0.493
0.169	0.493
0.171	0.493
0.172	0.493
0.174	0.493
0.175	0.493
0.177	0.493
0.179	0.493
0.180	0.493
0.182	0.493
0.183	0.493
0.185	0.493
0.187	0.493
0.188	0.493
0.190	0.493
0.191	0.493
0.193	0.493
0.195	0.493
0.196	0.493
0.198	0.493
0.199	0.493
0.201	0.493
0.203	0.493
0.204	0.493
0.206	0.493
0.207	0.493
0.209	0.493
0.211	0.493
0.212	0.493
0.214	0.493
0.215	0.493
0.217	0.493
0.219	0.493
0.220	0.493
0.222	0.493
0.223	0.493
0.225	0.493
0.227	0.493
0.228	0.493
0.230	0.493
0.231	0.493
0.233	0.493
0.235	0.493
0.236	0.493
0.238	0.493
0.239	0.493
0.241	0.493
0.242	0.493
0.244	0.493
0.246	0.493
0.247	0.493
0.249	0.493
0.250	0.493
0.252	0.493
0.254	0.493
0.255	0.493
0.257	0.493
0.258	0.493
0.260	0.493
0.262	0.493
0.263	0.493
0.265	0.493
0.266	0.493
0.268	0.493
0.270	0.493
0.271	0.493
0.273	0.493
0.274	0.493
0.276	0.493
0.278	0.493
0.279	0.493
0.281	0.493
0.282	0.493
0.284	0.493
0.286	0.493
0.287	0.493
0.289	0.492
0.290	0.492
0.292	0.492
0.294	0.492
0.295	0.492
0.297	0.492
0.298	0.492
0.300	0.492
0.302	0.492
0.303	0.492
0.305	0.492
0.306	0.492
0.308	0.492
0.310	0.492
0.311	0.492
0.313	0.492
0.314	0.492
0.316	0.492
0.318	0.492
0.319	0.492
0.321	0.492
0.322	0.492
0.324	0.492
0.326	0.492
0.327	0.492
0.329	0.492
0.330	0.492
0.332	0.492
0.334	0.492
0.335	0.492
0.337	0.492
0.338	0.492
0.340	0.492
0.342	0.492
0.343	0.492
0.345	0.492
0.346	0.492
0.348	0.492
0.349	0.492
0.351	0.492
0.353	0.492
0.354	0.492
0.356	0.492
0.357	0.492
0.359	0.492
0.361	0.492
0.362	0.492
0.364	0.492
0.365	0.492
0.367	0.492
0.369	0.492
0.370	0.492
0.372	0.492
0.373	0.492
0.375	0.492
0.377	0.492
0.378	0.492
0.380	0.492
0.381	0.492
0.383	0.492
0.385	0.492
0.386	0.492
0.388	0.492
0.389	0.492
0.391	0.492
0.393	0.492
0.394	0.492
0.396	0.492
0.397	0.492
0.399	0.492
0.401	0.492
0.402	0.492
0.404	0.492
0.405	0.492
0.407	0.492
0.409	0.492
0.410	0.492
0.412	0.492
0.413	0.492
0.415	0.492
0.417	0.492
0.418	0.492
0.420	0.492
0.421	0.492
0.423	0.492
0.425	0.492
0.426	0.492
0.428	0.492
0.429	0.492
0.431	0.492
0.433	0.492
0.434	0.492
0.436	0.492
0.437	0.492
0.439	0.492
0.441	0.492
0.442	0.492
0.444	0.492
0.445	0.492
0.447	0.492
0.449	0.492
0.450	0.492
0.452	0.492
0.453	0.492
0.455	0.492
0.456	0.492
0.458	0.492
0.460	0.492
0.461	0.492
0.463	0.492
0.464	0.492
0.466	0.492
0.468	0.492
0.469	0.492
0.471	0.492
0.472	0.492
0.474	0.492
0.476	0.492
0.477	0.492
0.479	0.492
0.480	0.492
0.482	0.492
0.484	0.492
0.485	0.492
0.487	0.492
0.488	0.492
0.490	0.491
0.492	0.491
0.493	0.491
0.495	0.491
0.496	0.491
0.498	0.491
0.500	0.491
0.501	0.491
0.503	0.491
0.504	0.491
0.506	0.491
0.508	0.491
0.509	0.491
0.511	0.491
0.512	0.491
0.514	0.491
0.516	0.491
0.517	0.491
0.519	0.491
0.520	0.491
0.522	0.491
0.524	0.491
0.525	0.491
0.527	0.491
0.528	0.491
0.530	0.491
0.532	0.491
0.533	0.491
0.535	0.491
0.536	0.491
0.538	0.491
0.540	0.491
0.541	0.491
0.543	0.491
0.544	0.491
0.546	0.491
0.548	0.491
0.549	0.491
0.551	0.491
0.552	0.491
0.554	0.491
0.556	0.491
0.557	0.491
0.559	0.491
0.560	0.491
0.562	0.491
0.563	0.491
0.565	0.491
0.567	0.491
0.568	0.491
0.570	0.491
0.571	0.491
0.573	0.491
0.575	0.491
0.576	0.491
0.578	0.491
0.579	0.491
0.581	0.491
0.583	0.491
0.584	0.491
0.586	0.491
0.587	0.491
0.589	0.491
0.591	0.491
0.592	0.491
0.594	0.491
0.595	0.491
0.597	0.491
0.599	0.491
0.600	0.491
0.602	0.491
0.603	0.491
0.605	0.491
0.607	0.491
0.608	0.491
0.610	0.491
0.611	0.491
0.613	0.491
0.615	0.491
0.616	0.491
0.618	0.491
0.619	0.491
0.621	0.491
0.623	0.491
0.624	0.491
0.626	0.491
0.627	0.491
0.629	0.491
0.631	0.491
0.632	0.491
0.634	0.491
0.635	0.491
0.637	0.491
0.639	0.491
0.640	0.491
0.642	0.491
0.643	0.491
0.645	0.491
0.647	0.491
0.648	0.491
0.650	0.491
0.651	0.491
0.653	0.491
0.655	0.491
0.656	0.491
0.658	0.491
0.659	0.491
0.661	0.491
0.663	0.491
0.664	0.491
0.666	0.491
0.667	0.491
0.669	0.491
0.670	0.491
0.672	0.491
0.674	0.491
0.675	0.491
0.677	0.491
0.678	0.491
0.680	0.491
0.682	0.491
0.683	0.491
0.685	0.491
0.686	0.491
0.688	0.491
0.690	0.491
0.691	0.491
0.693	0.491
0.694	0.491
0.696	0.491
0.698	0.491
0.699	0.491
0.701	0.491
0.702	0.491
0.704	0.491
0.706	0.491
0.707	0.491
0.709	0.491
0.710	0.491
0.712	0.491
0.714	0.491
0.715	0.491
0.717	0.491
0.718	0.491
0.720	0.491
0.722	0.491
0.723	0.491
0.725	0.491
0.726	0.491
0.728	0.491
0.730	0.491
0.731	0.491
0.733	0.491
0.734	0.491
0.736	0.491
0.738	0.491
0.739	0.491
0.741	0.491
0.742	0.491
0.744	0.491
0.746	0.491
0.747	0.491
0.749	0.491
0.750	0.491
0.752	0.491
0.754	0.491
0.755	0.491
0.757	0.491
0.758	0.491
0.760	0.491
0.762	0.491
0.763	0.491
0.765	0.491
0.766	0.491
0.768	0.491
0.770	0.491
0.771	0.491
0.773	0.491
0.774	0.491
0.776	0.491
0.777	0.491
0.779	0.491
0.781	0.491
0.782	0.491
0.784	0.491
0.785	0.491
0.787	0.491
0.789	0.491
0.790	0.491
0.792	0.491
0.793	0.491
0.795	0.491
0.797	0.491
0.798	0.491
0.800	0.491
0.801	0.491
0.803	0.491
0.805	0.491
0.806	0.491
0.808	0.491
0.809	0.491
0.811	0.491
0.813	0.491
0.814	0.491
0.816	0.491
0.817	0.491
0.819	0.491
0.821	0.491
0.822	0.491
0.824	0.491
0.825	0.491
0.827	0.491
0.829	0.491
0.830	0.491
0.832	0.491
0.833	0.491
0.835	0.491
0.837	0.491
0.838	0.491
0.840	0.491
0.841	0.491
0.843	0.491
0.845	0.491
0.846	0.491
0.848	0.491
0.849	0.491
0.851	0.491
0.853	0.491
0.854	0.491
0.856	0.491
0.857	0.491
0.859	0.491
0.861	0.491
0.862	0.491
0.864	0.491
0.865	0.491
0.867	0.491
0.869	0.491
0.870	0.491
0.872	0.491
0.873	0.491
0.875	0.491
0.877	0.491
0.878	0.491
0.880	0.491
0.881	0.491
0.883	0.491
0.884	0.491
0.886	0.491
0.888	0.491
0.889	0.491
0.891	0.491
0.892	0.491
0.894	0.491
0.896	0.491
0.897	0.491
0.899	0.491
0.900	0.491
0.902	0.491
0.904	0.491
0.905	0.491
0.907	0.491
0.908	0.491
0.910	0.491
0.912	0.491
0.913	0.491
0.915	0.491
0.916	0.491
0.918	0.491
0.920	0.491
0.921	0.491
0.923	0.491
0.924	0.491
0.926	0.491
0.928	0.491
0.929	0.491
0.931	0.491
0.932	0.491
0.934	0.491
0.936	0.491
0.937	0.491
0.939	0.491
0.940	0.491
0.942	0.491
0.944	0.491
0.945	0.491
0.947	0.491
0.948	0.491
0.950	0.491
0.952	0.491
0.953	0.491
0.955	0.491
0.956	0.491
0.958	0.491
0.960	0.491
0.961	0.491
0.963	0.491
0.964	0.491
0.966	0.491
0.968	0.491
0.969	0.491
0.971	0.491
0.972	0.491
0.974	0.491
0.976	0.491
0.977	0.491
0.979	0.491
0.980	0.491
0.982	0.491
0.984	0.491
0.985	0.491
0.987	0.491
0.988	0.491
0.990	0.491
0.991	0.491
0.993	0.491
0.995	0.491
0.996	0.491
0.998	0.491
0.999	0.491
1.001	0.491
1.003	0.491
1.004	0.491
1.006	0.491
1.007	0.491
1.009	0.491
1.011	0.491
1.012	0.491
1.014	0.491
1.015	0.491
1.017	0.491
1.019	0.491
1.020	0.491
1.022	0.491
1.023	0.491
1.025	0.491
1.027	0.491
1.028	0.491
1.030	0.491
1.031	0.491
1.033	0.491
1.035	0.491
1.036	0.491
1.038	0.491
1.039	0.491
1.041	0.491
1.043	0.491
1.044	0.491
1.046	0.491
1.047	0.491
1.049	0.491
1.051	0.491
1.052	0.491
1.054	0.491
1.055	0.491
1.057	0.491
1.059	0.491
1.060	0.491
1.062	0.491
1.063	0.491
1.065	0.491
1.067	0.491
1.068	0.491
1.070	0.491
1.071	0.491
1.073	0.491
1.075	0.491
1.076	0.491
1.078	0.491
1.079	0.491
1.081	0.491
1.083	0.491
1.084	0.491
1.086	0.491
1.087	0.491
1.089	0.491
1.091	0.491
1.092	0.491
1.094	0.491
1.095	0.491
1.097	0.491
1.098	0.491
1.100	0.491
1.102	0.491
1.103	0.491
1.105	0.491
1.106	0.491
1.108	0.491
1.110	0.491
1.111	0.491
1.113	0.491
1.114	0.491
1.116	0.491
1.118	0.491
1.119	0.491
1.121	0.491
1.122	0.491
1.124	0.491
1.126	0.491
1.127	0.491
1.129	0.491
1.130	0.491
1.132	0.491
1.134	0.491
1.135	0.491
1.137	0.491
1.138	0.491
1.140	0.491
1.142	0.491
1.143	0.491
1.145	0.491
1.146	0.491
1.148	0.491
1.150	0.491
1.151	0.491
1.153	0.491
1.154	0.491
1.156	0.491
1.158	0.491
1.159	0.491
1.161	0.491
1.162	0.491
1.164	0.491
1.166	0.491
1.167	0.491
1.169	0.491
1.170	0.491
1.172	0.491
1.174	0.491
1.175	0.491
1.177	0.491
1.178	0.491
1.180	0.491
1.182	0.491
1.183	0.491
1.185	0.491
1.186	0.491
1.188	0.491
1.190	0.491
1.191	0.491
1.193	0.491
1.194	0.491
1.196	0.491
1.197	0.491
1.199	0.491
1.201	0.491
1.202	0.491
1.204	0.491
1.205	0.491
1.207	0.491
1.209	0.491
1.210	0.491
1.212	0.491
1.213	0.491
1.215	0.491
1.217	0.491
1.218	0.491
1.220	0.491
1.221	0.491
1.223	0.491
1.225	0.491
1.226	0.491
1.228	0.491
1.229	0.491
1.231	0.491
1.233	0.491
1.234	0.491
1.236	0.491
1.237	0.491
1.239	0.491
1.241	0.491
1.242	0.491
1.244	0.491
1.245	0.491
1.247	0.491
1.249	0.491
1.250	0.491
1.252	0.491
1.253	0.491
1.255	0.491
1.257	0.491
1.258	0.491
1.260	0.491
1.261	0.491
1.263	0.491
1.265	0.491
1.266	0.491
1.268	0.491
1.269	0.491
1.271	0.491
1.273	0.491
1.274	0.491
1.276	0.491
1.277	0.491
1.279	0.491
1.281	0.491
1.282	0.491
1.284	0.491
1.285	0.491
1.287	0.491
1.289	0.491
1.290	0.491
1.292	0.491
1.293	0.491
1.295	0.491
1.297	0.491
1.298	0.491
1.300	0.491
1.301	0.491
1.303	0.491
1.304	0.491
1.306	0.491
1.308	0.491
1.309	0.491
1.311	0.491
1.312	0.491
1.314	0.491
1.316	0.491
1.317	0.491
1.319	0.491
1.320	0.491
1.322	0.491
1.324	0.491
1.325	0.491
1.327	0.491
1.328	0.491
1.330	0.491
1.332	0.491
1.333	0.491
1.335	0.491
1.336	0.491
1.338	0.491
1.340	0.491
1.341	0.491
1.343	0.491
1.344	0.491
1.346	0.491
1.348	0.491
1.349	0.491
1.351	0.491
1.352	0.491
1.354	0.491
1.356	0.491
1.357	0.491
1.359	0.491
1.360	0.491
1.362	0.491
1.364	0.491
1.365	0.491
1.367	0.491
1.368	0.491
1.370	0.491
1.372	0.491
1.373	0.491
1.375	0.491
1.376	0.491
1.378	0.491
1.380	0.491
1.381	0.491
1.383	0.491
1.384	0.491
1.386	0.491
1.388	0.491
1.389	0.491
1.391	0.491
1.392	0.491
1.394	0.491
1.396	0.491
1.397	0.491
1.399	0.491
1.400	0.491
1.402	0.491
1.404	0.491
1.405	0.491
1.407	0.491
1.408	0.491
1.410	0.491
1.411	0.491
1.413	0.491
1.415	0.491
1.416	0.491
1.418	0.491
1.419	0.491
1.421	0.491
1.423	0.491
1.424	0.491
1.426	0.491
1.427	0.491
1.429	0.491
1.431	0.491
1.432	0.491
1.434	0.491
1.435	0.491
1.437	0.491
1.439	0.491
1.440	0.491
1.442	0.491
1.443	0.491
1.445	0.491
1.447	0.491
1.448	0.491
1.450	0.491
1.451	0.491
1.453	0.491
1.455	0.491
1.456	0.491
1.458	0.491
1.459	0.491
1.461	0.491
1.463	0.491
1.464	0.491
1.466	0.491
1.467	0.491
1.469	0.491
1.471	0.491
1.472	0.491
1.474	0.491
1.475	0.491
1.477	0.491
1.479	0.491
1.480	0.491
1.482	0.491
1.483	0.491
1.485	0.491
1.487	0.491
1.488	0.491
1.490	0.491
1.491	0.491
1.493	0.491
1.495	0.491
1.496	0.491
1.498	0.491
1.499	0.491
1.501	0.491
1.503	0.491
1.504	0.491
1.506	0.491
1.507	0.491
1.509	0.491
1.511	0.491
1.512	0.491
1.514	0.491
1.515	0.491
1.517	0.491
1.518	0.491
1.520	0.491
1.522	0.491
1.523	0.491
1.525	0.491
1.526	0.491
1.528	0.491
1.530	0.491
1.531	0.491
1.533	0.491
1.534	0.491
1.536	0.491
1.538	0.491
1.539	0.491
1.541	0.491
1.542	0.491
1.544	0.491
1.546	0.491
1.547	0.491
1.549	0.491
1.550	0.491
1.552	0.491
1.554	0.491
1.555	0.491
1.557	0.491
1.558	0.491
1.560	0.491
1.562	0.491
1.563	0.491
1.565	0.491
1.566	0.491
1.568	0.491
1.570	0.491
1.571	0.491
1.573	0.491
1.574	0.491
1.576	0.491
1.578	0.491
1.579	0.491
1.581	0.491
1.582	0.491
1.584	0.491
1.586	0.491
1.587	0.491
1.589	0.491
1.590	0.491
1.592	0.491
1.594	0.491
1.595	0.491
1.597	0.491
1.598	0.491
1.600	0.491
1.602	0.491
1.603	0.491
1.605	0.491
1.606	0.491
1.608	0.491
1.610	0.491
1.611	0.491
1.613	0.491
1.614	0.491
1.616	0.491
1.618	0.491
1.619	0.491
1.621	0.491
1.622	0.491
1.624	0.491
1.625	0.491
1.627	0.491
1.629	0.491
1.630	0.491
1.632	0.491
1.633	0.491
1.635	0.491
1.637	0.491
1.638	0.491
1.640	0.491
1.641	0.491
1.643	0.492
1.645	0.492
1.646	0.492
1.648	0.492
1.649	0.492
1.651	0.492
1.653	0.492
1.654	0.492
1.656	0.492
1.657	0.492
1.659	0.492
1.661	0.492
1.662	0.492
1.664	0.492
1.665	0.492
1.667	0.492
1.669	0.492
1.670	0.492
1.672	0.492
1.673	0.492
1.675	0.492
1.677	0.492
1.678	0.492
1.680	0.492
1.681	0.492
1.683	0.492
1.685	0.492
1.686	0.492
1.688	0.492
1.689	0.492
1.691	0.492
1.693	0.492
1.694	0.492
1.696	0.492
1.697	0.492
1.699	0.492
1.701	0.492
1.702	0.492
1.704	0.492
1.705	0.492
1.707	0.492
1.709	0.492
1.710	0.492
1.712	0.492
1.713	0.492
1.715	0.492
1.717	0.492
1.718	0.492
1.720	0.492
1.721	0.492
1.723	0.492
1.725	0.492
1.726	0.492
1.728	0.492
1.729	0.492
1.731	0.492
1.732	0.492
1.734	0.492
1.736	0.492
1.737	0.492
1.739	0.492
1.740	0.492
1.742	0.492
1.744	0.492
1.745	0.492
1.747	0.492
1.748	0.492
1.750	0.492
1.752	0.492
1.753	0.492
1.755	0.492
1.756	0.492
1.758	0.492
1.760	0.492
1.761	0.492
1.763	0.492
1.764	0.492
1.766	0.492
1.768	0.492
1.769	0.492
1.771	0.492
1.772	0.492
1.774	0.492
1.776	0.492
1.777	0.492
1.779	0.492
1.780	0.492
1.782	0.492
1.784	0.492
1.785	0.492
1.787	0.492
1.788	0.492
1.790	0.492
1.792	0.492
1.793	0.492
1.795	0.492
1.796	0.492
1.798	0.492
1.800	0.492
1.801	0.492
1.803	0.492
1.804	0.492
1.806	0.492
1.808	0.492
1.809	0.492
1.811	0.492
1.812	0.492
1.814	0.492
1.816	0.492
1.817	0.492
1.819	0.492
1.820	0.492
1.822	0.492
1.824	0.492
1.825	0.492
1.827	0.492
1.828	0.492
1.830	0.492
1.832	0.492
1.833	0.492
1.835	0.492
1.836	0.492
1.838	0.492
1.839	0.492
1.841	0.492
1.843	0.492
1.844	0.492
1.846	0.492
1.847	0.492
1.849	0.492
1.851	0.492
1.852	0.492
1.854	0.492
1.855	0.492
1.857	0.492
1.859	0.492
1.860	0.492
1.862	0.492
1.863	0.492
1.865	0.492
1.867	0.492
1.868	0.492
1.870	0.492
1.871	0.492
1.873	0.492
1.875	0.492
1.876	0.492
1.878	0.492
1.879	0.492
1.881	0.492
1.883	0.492
1.884	0.492
1.886	0.492
1.887	0.492
1.889	0.492
1.891	0.492
1.892	0.492
1.894	0.492
1.895	0.492
1.897	0.492
1.899	0.492
1.900	0.492
1.902	0.492
1.903	0.492
1.905	0.492
1.907	0.492
1.908	0.492
1.910	0.492
1.911	0.492
1.913	0.492
1.915	0.492
1.916	0.492
1.918	0.492
1.919	0.492
1.921	0.492
1.923	0.492
1.924	0.492
1.926	0.492
1.927	0.492
1.929	0.492
1.931	0.492
1.932	0.492
1.934	0.492
1.935	0.492
1.937	0.492
1.939	0.492
1.940	0.492
1.942	0.492
1.943	0.492
1.945	0.492
1.946	0.492
1.948	0.492
1.950	0.492
1.951	0.492
1.953	0.492
1.954	0.492
1.956	0.492
1.958	0.492
1.959	0.492
1.961	0.492
1.962	0.492
1.964	0.492
1.966	0.492
1.967	0.492
1.969	0.492
1.970	0.492
1.972	0.492
1.974	0.492
1.975	0.492
1.977	0.492
1.978	0.492
1.980	0.492
1.982	0.492
1.983	0.492
1.985	0.492
1.986	0.492
1.988	0.492
1.990	0.492
1.991	0.492
1.993	0.492
1.994	0.492
1.996	0.492
1.998	0.492
1.999	0.492
2.001	0.492
2.002	0.492
2.004	0.492
2.006	0.492
2.007	0.492
2.009	0.492
2.010	0.492
2.012	0.492
2.014	0.492
2.015	0.492
2.017	0.492
2.018	0.492
2.020	0.492
2.022	0.492
2.023	0.492
2.025	0.492
2.026	0.492
2.028	0.492
2.030	0.492
2.031	0.492
2.033	0.492
2.034	0.492
2.036	0.492
2.038	0.492
2.039	0.492
2.041	0.492
2.042	0.492
2.044	0.492
2.046	0.492
2.047	0.492
2.049	0.492
2.050	0.492
2.052	0.492
2.053	0.492
2.055	0.492
2.057	0.492
2.058	0.492
2.060	0.492
2.061	0.492
2.063	0.492
2.065	0.492
2.066	0.492
2.068	0.492
2.069	0.492
2.071	0.492
2.073	0.492
2.074	0.492
2.076	0.492
2.077	0.492
2.079	0.492
2.081	0.492
2.082	0.492
2.084	0.492
2.085	0.492
2.087	0.492
2.089	0.492
2.090	0.492
2.092	0.492
2.093	0.492
2.095	0.492
2.097	0.492
2.098	0.492
2.100	0.492
2.101	0.492
2.103	0.492
2.105	0.492
2.106	0.492
2.108	0.492
2.109	0.492
2.111	0.492
2.113	0.492
2.114	0.492
2.116	0.492
2.117	0.492
2.119	0.492
2.121	0.492
2.122	0.492
2.124	0.492
2.125	0.492
2.127	0.492
2.129	0.492
2.130	0.492
2.132	0.492
2.133	0.492
2.135	0.492
2.137	0.492
2.138	0.492
2.140	0.492
2.141	0.492
2.143	0.492
2.145	0.492
2.146	0.493
2.148	0.493
2.149	0.493
2.151	0.493
2.152	0.493
2.154	0.493
2.156	0.493
2.157	0.493
2.159	0.493
2.160	0.493
2.162	0.493
2.164	0.493
2.165	0.493
2.167	0.493
2.168	0.493
2.170	0.493
2.172	0.493
2.173	0.493
2.175	0.493
2.176	0.493
2.178	0.493
2.180	0.493
2.181	0.493
2.183	0.493
2.184	0.493
2.186	0.493
2.188	0.493
2.189	0.493
2.191	0.493
2.192	0.493
2.194	0.493
2.196	0.493
2.197	0.493
2.199	0.493
2.200	0.493
2.202	0.493
2.204	0.493
2.205	0.493
2.207	0.493
2.208	0.493
2.210	0.493
2.212	0.493
2.213	0.493
2.215	0.493
2.216	0.493
2.218	0.493
2.220	0.493
2.221	0.493
2.223	0.493
2.224	0.493
2.226	0.493
2.228	0.493
2.229	0.493
2.231	0.493
2.232	0.493
2.234	0.493
2.236	0.493
2.237	0.493
2.239	0.493
2.240	0.493
2.242	0.493
2.244	0.493
2.245	0.493
2.247	0.493
2.248	0.493
2.250	0.493
2.252	0.493
2.253	0.493
2.255	0.493
2.256	0.493
2.258	0.493
2.259	0.493
2.261	0.493
2.263	0.493
2.264	0.493
2.266	0.493
2.267	0.493
2.269	0.493
2.271	0.493
2.272	0.493
2.274	0.493
2.275	0.493
2.277	0.493
2.279	0.493
2.280	0.493
2.282	0.493
2.283	0.493
2.285	0.493
2.287	0.493
2.288	0.493
2.290	0.493
2.291	0.493
2.293	0.493
2.295	0.493
2.296	0.493
2.298	0.493
2.299	0.493
2.301	0.493
2.303	0.493
2.304	0.493
2.306	0.493
2.307	0.493
2.309	0.493
2.311	0.493
2.312	0.493
2.314	0.493
2.315	0.493
2.317	0.493
2.319	0.493
2.320	0.493
2.322	0.493
2.323	0.493
2.325	0.493
2.327	0.493
2.328	0.493
2.330	0.493
2.331	0.493
2.333	0.493
2.335	0.493
2.336	0.493
2.338	0.493
2.339	0.493
2.341	0.493
2.343	0.493
2.344	0.493
2.346	0.493
2.347	0.493
2.349	0.493
2.351	0.493
2.352	0.493
2.354	0.493
2.355	0.493
2.357	0.493
2.359	0.493
2.360	0.493
2.362	0.493
2.363	0.493
2.365	0.493
2.366	0.493
2.368	0.493
2.370	0.493
2.371	0.493
2.373	0.493
2.374	0.493
2.376	0.493
2.378	0.493
2.379	0.493
2.381	0.493
2.382	0.493
2.384	0.493
2.386	0.493
2.387	0.493
2.389	0.493
2.390	0.493
2.392	0.493
2.394	0.493
2.395	0.493
2.397	0.493
2.398	0.493
2.400	0.493
2.402	0.493
2.403	0.493
2.405	0.493
2.406	0.493
2.408	0.493
2.410	0.493
2.411	0.493
2.413	0.493
2.414	0.493
2.416	0.493
2.418	0.493
2.419	0.493
2.421	0.493
2.422	0.493
2.424	0.493
2.426	0.493
2.427	0.493
2.429	0.493
2.430	0.493
2.432	0.493
2.434	0.493
2.435	0.493
2.437	0.493
2.438	0.493
2.440	0.493
2.442	0.493
2.443	0.493
2.445	0.493
2.446	0.493
2.448	0.493
2.450	0.493
2.451	0.493
2.453	0.493
2.454	0.493
2.456	0.493
2.458	0.493
2.459	0.493
2.461	0.493
2.462	0.493
2.464	0.493
2.466	0.493
2.467	0.493
2.469	0.493
2.470	0.493
2.472	0.493
2.473	0.493
2.475	0.493
2.477	0.493
2.478	0.493
2.480	0.493
2.481	0.493
2.483	0.493
2.485	0.493
2.486	0.493
2.488	0.493
2.489	0.493
2.491	0.493
2.493	0.493
2.494	0.493
2.496	0.493
2.497	0.493
2.499	0.493
2.501	0.493
2.502	0.493
2.504	0.493
2.505	0.493
2.507	0.493
2.509	0.493
2.510	0.493
2.512	0.493
2.513	0.493
2.515	0.493
2.517	0.493
2.518	0.493
2.520	0.493
2.521	0.493
2.523	0.493
2.525	0.493
2.526	0.493
2.528	0.493
2.529	0.493
2.531	0.493
2.533	0.493
2.534	0.493
2.536	0.493
2.537	0.493
2.539	0.493
2.541	0.493
2.542	0.493
2.544	0.493
2.545	0.493
2.547	0.493
2.549	0.493
2.550	0.493
2.552	0.493
2.553	0.493
2.555	0.493
2.557	0.493
2.558	0.493
2.560	0.493
2.561	0.493
2.563	0.493
2.565	0.493
2.566	0.493
2.568	0.493
2.569	0.493
2.571	0.493
2.573	0.493
2.574	0.493
2.576	0.493
2.577	0.493
2.579	0.493
2.580	0.493
2.582	0.493
2.584	0.493
2.585	0.493
2.587	0.493
2.588	0.493
2.590	0.493
2.592	0.493
2.593	0.493
2.595	0.493
2.596	0.493
2.598	0.493
2.600	0.493
2.601	0.493
2.603	0.493
2.604	0.493
2.606	0.493
2.608	0.493
2.609	0.493
2.611	0.493
2.612	0.493
2.614	0.493
2.616	0.493
2.617	0.493
2.619	0.493
2.620	0.493
2.622	0.493
2.624	0.493
2.625	0.493
2.627	0.493
2.628	0.493
2.630	0.493
2.632	0.493
2.633	0.494
2.635	0.494
2.636	0.494
2.638	0.494
2.640	0.494
2.641	0.494
2.643	0.494
2.644	0.494
2.646	0.494
2.648	0.494
2.649	0.494
2.651	0.494
2.652	0.494
2.654	0.494
2.656	0.494
2.657	0.494
2.659	0.494
2.660	0.494
2.662	0.494
2.664	0.494
2.665	0.494
2.667	0.494
2.668	0.494
2.670	0.494
2.672	0.494
2.673	0.494
2.675	0.494
2.676	0.494
2.678	0.494
2.680	0.494
2.681	0.494
2.683	0.494
2.684	0.494
2.686	0.494
2.687	0.494
2.689	0.494
2.691	0.494
2.692	0.494
2.694	0.494
2.695	0.494
2.697	0.494
2.699	0.494
2.700	0.494
2.702	0.494
2.703	0.494
2.705	0.494
2.707	0.494
2.708	0.494
2.710	0.494
2.711	0.494
2.713	0.494
2.715	0.494
2.716	0.494
2.718	0.494
2.719	0.494
2.721	0.494
2.723	0.494
2.724	0.494
2.726	0.494
2.727	0.494
2.729	0.494
2.731	0.494
2.732	0.494
2.734	0.494
2.735	0.494
2.737	0.494
2.739	0.494
2.740	0.494
2.742	0.494
2.743	0.494
2.745	0.494
2.747	0.494
2.748	0.494
2.750	0.494
2.751	0.494
2.753	0.494
2.755	0.494
2.756	0.494
2.758	0.494
2.759	0.494
2.761	0.494
2.763	0.494
2.764	0.494
2.766	0.494
2.767	0.494
2.769	0.494
2.771	0.494
2.772	0.494
2.774	0.494
2.775	0.494
2.777	0.494
2.779	0.494
2.780	0.494
2.782	0.494
2.783	0.494
2.785	0.494
2.787	0.494
2.788	0.494
2.790	0.494
2.791	0.494
2.793	0.494
2.794	0.494
2.796	0.494
2.798	0.494
2.799	0.494
2.801	0.494
2.802	0.494
2.804	0.494
2.806	0.494
2.807	0.494
2.809	0.494
2.810	0.494
2.812	0.494
2.814	0.494
2.815	0.494
2.817	0.494
2.818	0.494
2.820	0.494
2.822	0.494
2.823	0.494
2.825	0.494
2.826	0.494
2.828	0.494
2.830	0.494
2.831	0.494
2.833	0.494
2.834	0.494
2.836	0.494
2.838	0.494
2.839	0.494
2.841	0.494
2.842	0.494
2.844	0.494
2.846	0.494
2.847	0.494
2.849	0.494
2.850	0.494
2.852	0.494
2.854	0.494
2.855	0.494
2.857	0.494
2.858	0.494
2.860	0.494
2.862	0.494
2.863	0.494
2.865	0.494
2.866	0.494
2.868	0.494
2.870	0.494
2.871	0.494
2.873	0.494
2.874	0.494
2.876	0.494
2.878	0.494
2.879	0.494
2.881	0.494
2.882	0.494
2.884	0.494
2.886	0.494
2.887	0.494
2.889	0.494
2.890	0.494
2.892	0.494
2.894	0.494
2.895	0.494
2.897	0.494
2.898	0.494
2.900	0.494
2.901	0.494
2.903	0.494
2.905	0.494
2.906	0.494
2.908	0.494
2.909	0.494
2.911	0.494
2.913	0.494
2.914	0.494
2.916	0.494
2.917	0.494
2.919	0.494
2.921	0.494
2.922	0.494
2.924	0.494
2.925	0.494
2.927	0.494
2.929	0.494
2.930	0.494
2.932	0.494
2.933	0.494
2.935	0.494
2.937	0.494
2.938	0.494
2.940	0.494
2.941	0.494
2.943	0.494
2.945	0.494
2.946	0.494
2.948	0.494
2.949	0.494
2.951	0.494
2.953	0.494
2.954	0.494
2.956	0.494
2.957	0.494
2.959	0.494
2.961	0.494
2.962	0.494
2.964	0.494
2.965	0.494
2.967	0.494
2.969	0.494
2.970	0.494
2.972	0.494
2.973	0.494
2.975	0.494
2.977	0.494
2.978	0.494
2.980	0.494
2.981	0.494
2.983	0.494
2.985	0.494
2.986	0.494
2.988	0.494
2.989	0.494
2.991	0.494
2.993	0.494
2.994	0.494
2.996	0.494
2.997	0.494
2.999	0.494
3.001	0.494
3.002	0.494
3.004	0.494
3.005	0.494
3.007	0.494
3.008	0.494
3.010	0.494
3.012	0.494
3.013	0.494
3.015	0.494
3.016	0.494
3.018	0.494
3.020	0.494
3.021	0.494
3.023	0.494
3.024	0.494
3.026	0.494
3.028	0.494
3.029	0.494
3.031	0.494
3.032	0.494
3.034	0.494
3.036	0.494
3.037	0.494
3.039	0.494
3.040	0.494
3.042	0.494
3.044	0.494
3.045	0.494
3.047	0.494
3.048	0.494
3.050	0.494
3.052	0.494
3.053	0.494
3.055	0.494
3.056	0.494
3.058	0.494
3.060	0.494
3.061	0.494
3.063	0.494
3.064	0.494
3.066	0.494
3.068	0.494
3.069	0.494
3.071	0.494
3.072	0.494
3.074	0.494
3.076	0.494
3.077	0.494
3.079	0.494
3.080	0.494
3.082	0.494
3.084	0.494
3.085	0.494
3.087	0.494
3.088	0.494
3.090	0.494
3.092	0.494
3.093	0.494
3.095	0.494
3.096	0.494
3.098	0.494
3.100	0.494
3.101	0.494
3.103	0.494
3.104	0.494
3.106	0.494
3.107	0.494
3.109	0.494
3.111	0.494
3.112	0.494
3.114	0.494
3.115	0.494
3.117	0.494
3.119	0.494
3.120	0.494
3.122	0.494
3.123	0.494
3.125	0.494
3.127	0.494
3.128	0.494
3.130	0.494
3.131	0.494
3.133	0.494
3.135	0.494
3.136	0.494
3.138	0.494
3.139	0.494
3.141	0.494
3.143	0.494
3.144	0.494
3.146	0.494
3.147	0.494
3.149	0.494
3.151	0.494
3.152	0.494
3.154	0.494
3.155	0.494
3.157	0.494
3.159	0.495
3.160	0.495
3.162	0.495
3.163	0.495
3.165	0.495
3.167	0.495
3.168	0.495
3.170	0.495
3.171	0.495
3.173	0.495
3.175	0.495
3.176	0.495
3.178	0.495
3.179	0.495
3.181	0.495
3.183	0.495
3.184	0.495
3.186	0.495
3.187	0.495
3.189	0.495
3.191	0.495
3.192	0.495
3.194	0.495
3.195	0.495
3.197	0.495
3.199	0.495
3.200	0.495
3.202	0.495
3.203	0.495
3.205	0.495
3.207	0.495
3.208	0.495
3.210	0.495
3.211	0.495
3.213	0.495
3.214	0.495
3.216	0.495
3.218	0.495
3.219	0.495
3.221	0.495
3.222	0.495
3.224	0.495
3.226	0.495
3.227	0.495
3.229	0.495
3.230	0.495
3.232	0.495
3.234	0.495
3.235	0.495
3.237	0.495
3.238	0.495
3.240	0.495
3.242	0.495
3.243	0.495
3.245	0.495
3.246	0.495
3.248	0.495
3.250	0.495
3.251	0.495
3.253	0.495
3.254	0.495
3.256	0.495
3.258	0.495
3.259	0.495
3.261	0.495
3.262	0.495
3.264	0.495
3.266	0.495
3.267	0.495
3.269	0.495
3.270	0.495
3.272	0.495
3.274	0.495
3.275	0.495
3.277	0.495
3.278	0.495
3.280	0.495
3.282	0.495
3.283	0.495
3.285	0.495
3.286	0.495
3.288	0.495
3.290	0.495
3.291	0.495
3.293	0.495
3.294	0.495
3.296	0.495
3.298	0.495
3.299	0.495
3.301	0.495
3.302	0.495
3.304	0.495
3.306	0.495
3.307	0.495
3.309	0.495
3.310	0.495
3.312	0.495
3.314	0.495
3.315	0.495
3.317	0.495
3.318	0.495
3.320	0.495
3.321	0.495
3.323	0.495
3.325	0.495
3.326	0.495
3.328	0.495
3.329	0.495
3.331	0.495
3.333	0.495
3.334	0.495
3.336	0.495
3.337	0.495
3.339	0.495
3.341	0.495
3.342	0.495
3.344	0.495
3.345	0.495
3.347	0.495
3.349	0.495
3.350	0.495
3.352	0.495
3.353	0.495
3.355	0.495
3.357	0.495
3.358	0.495
3.360	0.495
3.361	0.495
3.363	0.495
3.365	0.495
3.366	0.495
3.368	0.495
3.369	0.495
3.371	0.495
3.373	0.495
3.374	0.495
3.376	0.495
3.377	0.495
3.379	0.495
3.381	0.495
3.382	0.495
3.384	0.495
3.385	0.495
3.387	0.495
3.389	0.495
3.390	0.495
3.392	0.495
3.393	0.495
3.395	0.495
3.397	0.495
3.398	0.495
3.400	0.495
3.401	0.495
3.403	0.495
3.405	0.495
3.406	0.495
3.408	0.495
3.409	0.495
3.411	0.495
3.413	0.495
3.414	0.495
3.416	0.495
3.417	0.495
3.419	0.495
3.421	0.495
3.422	0.495
3.424	0.495
3.425	0.495
3.427	0.495
3.428	0.495
3.430	0.495
3.432	0.495
3.433	0.495
3.435	0.495
3.436	0.495
3.438	0.495
3.440	0.495
3.441	0.495
3.443	0.495
3.444	0.495
3.446	0.495
3.448	0.495
3.449	0.495
3.451	0.495
3.452	0.495
3.454	0.495
3.456	0.495
3.457	0.495
3.459	0.495
3.460	0.495
3.462	0.495
3.464	0.495
3.465	0.495
3.467	0.495
3.468	0.495
3.470	0.495
3.472	0.495
3.473	0.495
3.475	0.495
3.476	0.495
3.478	0.495
3.480	0.495
3.481	0.495
3.483	0.495
3.484	0.495
3.486	0.495
3.488	0.495
3.489	0.495
3.491	0.495
3.492	0.495
3.494	0.495
3.496	0.495
3.497	0.495
3.499	0.495
3.500	0.495
3.502	0.495
3.504	0.495
3.505	0.495
3.507	0.495
3.508	0.495
3.510	0.495
3.512	0.495
3.513	0.495
3.515	0.495
3.516	0.495
3.518	0.495
3.520	0.495
3.521	0.495
3.523	0.495
3.524	0.495
3.526	0.495
3.528	0.495
3.529	0.495
3.531	0.495
3.532	0.495
3.534	0.495
3.535	0.495
3.537	0.495
3.539	0.495
3.540	0.495
3.542	0.495
3.543	0.495
3.545	0.495
3.547	0.495
3.548	0.495
3.550	0.495
3.551	0.495
3.553	0.495
3.555	0.495
3.556	0.495
3.558	0.495
3.559	0.495
3.561	0.495
3.563	0.495
3.564	0.495
3.566	0.495
3.567	0.495
3.569	0.495
3.571	0.495
3.572	0.495
3.574	0.495
3.575	0.495
3.577	0.495
3.579	0.495
3.580	0.495
3.582	0.495
3.583	0.495
3.585	0.495
3.587	0.495
3.588	0.495
3.590	0.495
3.591	0.495
3.593	0.495
3.595	0.495
3.596	0.495
3.598	0.495
3.599	0.495
3.601	0.495
3.603	0.495
3.604	0.495
3.606	0.495
3.607	0.495
3.609	0.495
3.611	0.495
3.612	0.495
3.614	0.495
3.615	0.495
3.617	0.495
3.619	0.495
3.620	0.495
3.622	0.495
3.623	0.495
3.625	0.495
3.627	0.495
3.628	0.495
3.630	0.495
3.631	0.495
3.633	0.495
3.635	0.495
3.636	0.495
3.638	0.495
3.639	0.495
3.641	0.495
3.642	0.495
3.644	0.495
3.646	0.495
3.647	0.495
3.649	0.495
3.650	0.495
3.652	0.495
3.654	0.495
3.655	0.495
3.657	0.495
3.658	0.495
3.660	0.495
3.662	0.495
3.663	0.495
3.665	0.495
3.666	0.495
3.668	0.495
3.670	0.495
3.671	0.495
3.673	0.495
3.674	0.495
3.676	0.495
3.678	0.495
3.679	0.495
3.681	0.495
3.682	0.495
3.684	0.495
3.686	0.495
3.687	0.495
3.689	0.495
3.690	0.495
3.692	0.495
3.694	0.495
3.695	0.495
3.697	0.495
3.698	0.495
3.700	0.495
3.702	0.495
3.703	0.495
3.705	0.495
3.706	0.495
3.708	0.495
3.710	0.495
3.711	0.495
3.713	0.495
3.714	0.495
3.716	0.495
3.718	0.495
3.719	0.495
3.721	0.495
3.722	0.495
3.724	0.495
3.726	0.495
3.727	0.495
3.729	0.495
3.730	0.495
3.732	0.495
3.734	0.495
3.735	0.495
3.737	0.495
3.738	0.495
3.740	0.495
3.742	0.495
3.743	0.495
3.745	0.495
3.746	0.495
3.748	0.495
3.749	0.495
3.751	0.495
3.753	0.495
3.754	0.495
3.756	0.495
3.757	0.495
3.759	0.495
3.761	0.495
3.762	0.495
3.764	0.495
3.765	0.496
3.767	0.496
3.769	0.496
3.770	0.496
3.772	0.496
3.773	0.496
3.775	0.496
3.777	0.496
3.778	0.496
3.780	0.496
3.781	0.496
3.783	0.496
3.785	0.496
3.786	0.496
3.788	0.496
3.789	0.496
3.791	0.496
3.793	0.496
3.794	0.496
3.796	0.496
3.797	0.496
3.799	0.496
3.801	0.496
3.802	0.496
3.804	0.496
3.805	0.496
3.807	0.496
3.809	0.496
3.810	0.496
3.812	0.496
3.813	0.496
3.815	0.496
3.817	0.496
3.818	0.496
3.820	0.496
3.821	0.496
3.823	0.496
3.825	0.496
3.826	0.496
3.828	0.496
3.829	0.496
3.831	0.496
3.833	0.496
3.834	0.496
3.836	0.496
3.837	0.496
3.839	0.496
3.841	0.496
3.842	0.496
3.844	0.496
3.845	0.496
3.847	0.496
3.849	0.496
3.850	0.496
3.852	0.496
3.853	0.496
3.855	0.496
3.856	0.496
3.858	0.496
3.860	0.496
3.861	0.496
3.863	0.496
3.864	0.496
3.866	0.496
3.868	0.496
3.869	0.496
3.871	0.496
3.872	0.496
3.874	0.496
3.876	0.496
3.877	0.496
3.879	0.496
3.880	0.496
3.882	0.496
3.884	0.496
3.885	0.496
3.887	0.496
3.888	0.496
3.890	0.496
3.892	0.496
3.893	0.496
3.895	0.496
3.896	0.496
3.898	0.496
3.900	0.496
3.901	0.496
3.903	0.496
3.904	0.496
3.906	0.496
3.908	0.496
3.909	0.496
3.911	0.496
3.912	0.496
3.914	0.496
3.916	0.496
3.917	0.496
3.919	0.496
3.920	0.496
3.922	0.496
3.924	0.496
3.925	0.496
3.927	0.496
3.928	0.496
3.930	0.496
3.932	0.496
3.933	0.496
3.935	0.496
3.936	0.496
3.938	0.496
3.940	0.496
3.941	0.496
3.943	0.496
3.944	0.496
3.946	0.496
3.948	0.496
3.949	0.496
3.951	0.496
3.952	0.496
3.954	0.496
3.956	0.496
3.957	0.496
3.959	0.496
3.960	0.496
3.962	0.496
3.963	0.496
3.965	0.496
3.967	0.496
3.968	0.496
3.970	0.496
3.971	0.496
3.973	0.496
3.975	0.496
3.976	0.496
3.978	0.496
3.979	0.496
3.981	0.496
3.983	0.496
3.984	0.496
3.986	0.496
3.987	0.496
3.989	0.496
3.991	0.496
3.992	0.496
3.994	0.496
3.995	0.496
3.997	0.496
3.999	0.496
4.000	0.496
4.002	0.496
4.003	0.496
4.005	0.496
4.007	0.496
4.008	0.496
4.010	0.496
4.011	0.496
4.013	0.496
4.015	0.496
4.016	0.496
4.018	0.496
4.019	0.496
4.021	0.496
4.023	0.496
4.024	0.496
4.026	0.496
4.027	0.496
4.029	0.496
4.031	0.496
4.032	0.496
4.034	0.496
4.035	0.496
4.037	0.496
4.039	0.496
4.040	0.496
4.042	0.496
4.043	0.496
4.045	0.496
4.047	0.496
4.048	0.496
4.050	0.496
4.051	0.496
4.053	0.496
4.055	0.496
4.056	0.496
4.058	0.496
4.059	0.496
4.061	0.496
4.062	0.496
4.064	0.496
4.066	0.496
4.067	0.496
4.069	0.496
4.070	0.496
4.072	0.496
4.074	0.496
4.075	0.496
4.077	0.496
4.078	0.496
4.080	0.496
4.082	0.496
4.083	0.496
4.085	0.496
4.086	0.496
4.088	0.496
4.090	0.496
4.091	0.496
4.093	0.496
4.094	0.496
4.096	0.496
4.098	0.496
4.099	0.496
4.101	0.496
4.102	0.496
4.104	0.496
4.106	0.496
4.107	0.496
4.109	0.496
4.110	0.496
4.112	0.496
4.114	0.496
4.115	0.496
4.117	0.496
4.118	0.496
4.120	0.496
4.122	0.496
4.123	0.496
4.125	0.496
4.126	0.496
4.128	0.496
4.130	0.496
4.131	0.496
4.133	0.496
4.134	0.496
4.136	0.496
4.138	0.496
4.139	0.496
4.141	0.496
4.142	0.496
4.144	0.496
4.146	0.496
4.147	0.496
4.149	0.496
4.150	0.496
4.152	0.496
4.154	0.496
4.155	0.496
4.157	0.496
4.158	0.496
4.160	0.496
4.162	0.496
4.163	0.496
4.165	0.496
4.166	0.496
4.168	0.496
4.169	0.496
4.171	0.496
4.173	0.496
4.174	0.496
4.176	0.496
4.177	0.496
4.179	0.496
4.181	0.496
4.182	0.496
4.184	0.496
4.185	0.496
4.187	0.496
4.189	0.496
4.190	0.496
4.192	0.496
4.193	0.496
4.195	0.496
4.197	0.496
4.198	0.496
4.200	0.496
4.201	0.496
4.203	0.496
4.205	0.496
4.206	0.496
4.208	0.496
4.209	0.496
4.211	0.496
4.213	0.496
4.214	0.496
4.216	0.496
4.217	0.496
4.219	0.496
4.221	0.496
4.222	0.496
4.224	0.496
4.225	0.496
4.227	0.496
4.229	0.496
4.230	0.496
4.232	0.496
4.233	0.496
4.235	0.496
4.237	0.496
4.238	0.496
4.240	0.496
4.241	0.496
4.243	0.496
4.245	0.496
4.246	0.496
4.248	0.496
4.249	0.496
4.251	0.496
4.253	0.496
4.254	0.496
4.256	0.496
4.257	0.496
4.259	0.496
4.261	0.496
4.262	0.496
4.264	0.496
4.265	0.496
4.267	0.496
4.269	0.496
4.270	0.496
4.272	0.496
4.273	0.496
4.275	0.496
4.276	0.496
4.278	0.496
4.280	0.496
4.281	0.496
4.283	0.496
4.284	0.496
4.286	0.496
4.288	0.496
4.289	0.496
4.291	0.496
4.292	0.496
4.294	0.496
4.296	0.496
4.297	0.496
4.299	0.496
4.300	0.496
4.302	0.496
4.304	0.496
4.305	0.496
4.307	0.496
4.308	0.496
4.310	0.496
4.312	0.496
4.313	0.496
4.315	0.496
4.316	0.496
4.318	0.496
4.320	0.496
4.321	0.496
4.323	0.496
4.324	0.496
4.326	0.496
4.328	0.496
4.329	0.496
4.331	0.496
4.332	0.496
4.334	0.496
4.336	0.496
4.337	0.496
4.339	0.496
4.340	0.496
4.342	0.496
4.344	0.496
4.345	0.496
4.347	0.496
4.348	0.496
4.350	0.496
4.352	0.496
4.353	0.496
4.355	0.496
4.356	0.496
4.358	0.496
4.360	0.496
4.361	0.496
4.363	0.496
4.364	0.496
4.366	0.496
4.368	0.496
4.369	0.496
4.371	0.496
4.372	0.496
4.374	0.496
4.376	0.496
4.377	0.496
4.379	0.496
4.380	0.496
4.382	0.496
4.383	0.496
4.385	0.496
4.387	0.496
4.388	0.496
4.390	0.496
4.391	0.496
4.393	0.496
4.395	0.496
4.396	0.496
4.398	0.496
4.399	0.496
4.401	0.496
4.403	0.496
4.404	0.496
4.406	0.496
4.407	0.496
4.409	0.496
4.411	0.496
4.412	0.496
4.414	0.496
4.415	0.496
4.417	0.496
4.419	0.496
4.420	0.496
4.422	0.496
4.423	0.496
4.425	0.496
4.427	0.496
4.428	0.496
4.430	0.496
4.431	0.496
4.433	0.496
4.435	0.496
4.436	0.496
4.438	0.496
4.439	0.496
4.441	0.496
4.443	0.496
4.444	0.496
4.446	0.496
4.447	0.496
4.449	0.496
4.451	0.496
4.452	0.496
4.454	0.496
4.455	0.496
4.457	0.496
4.459	0.496
4.460	0.496
4.462	0.496
4.463	0.496
4.465	0.496
4.467	0.496
4.468	0.496
4.470	0.496
4.471	0.496
4.473	0.496
4.475	0.496
4.476	0.496
4.478	0.496
4.479	0.496
4.481	0.496
4.483	0.496
4.484	0.496
4.486	0.496
4.487	0.496
4.489	0.496
4.490	0.496
4.492	0.496
4.494	0.496
4.495	0.496
4.497	0.496
4.498	0.496
4.500	0.496
4.502	0.496
4.503	0.496
4.505	0.496
4.506	0.496
4.508	0.496
4.510	0.496
4.511	0.497
4.513	0.497
4.514	0.497
4.516	0.497
4.518	0.497
4.519	0.497
4.521	0.497
4.522	0.497
4.524	0.497
4.526	0.497
4.527	0.497
4.529	0.497
4.530	0.497
4.532	0.497
4.534	0.497
4.535	0.497
4.537	0.497
4.538	0.497
4.540	0.497
4.542	0.497
4.543	0.497
4.545	0.497
4.546	0.497
4.548	0.497
4.550	0.497
4.551	0.497
4.553	0.497
4.554	0.497
4.556	0.497
4.558	0.497
4.559	0.497
4.561	0.497
4.562	0.497
4.564	0.497
4.566	0.497
4.567	0.497
4.569	0.497
4.570	0.497
4.572	0.497
4.574	0.497
4.575	0.497
4.577	0.497
4.578	0.497
4.580	0.497
4.582	0.497
4.583	0.497
4.585	0.497
4.586	0.497
4.588	0.497
4.590	0.497
4.591	0.497
4.593	0.497
4.594	0.497
4.596	0.497
4.597	0.497
4.599	0.497
4.601	0.497
4.602	0.497
4.604	0.497
4.605	0.497
4.607	0.497
4.609	0.497
4.610	0.497
4.612	0.497
4.613	0.497
4.615	0.497
4.617	0.497
4.618	0.497
4.620	0.497
4.621	0.497
4.623	0.497
4.625	0.497
4.626	0.497
4.628	0.497
4.629	0.497
4.631	0.497
4.633	0.497
4.634	0.497
4.636	0.497
4.637	0.497
4.639	0.497
4.641	0.497
4.642	0.497
4.644	0.497
4.645	0.497
4.647	0.497
4.649	0.497
4.650	0.497
4.652	0.497
4.653	0.497
4.655	0.497
4.657	0.497
4.658	0.497
4.660	0.497
4.661	0.497
4.663	0.497
4.665	0.497
4.666	0.497
4.668	0.497
4.669	0.497
4.671	0.497
4.673	0.497
4.674	0.497
4.676	0.497
4.677	0.497
4.679	0.497
4.681	0.497
4.682	0.497
4.684	0.497
4.685	0.497
4.687	0.497
4.689	0.497
4.690	0.497
4.692	0.497
4.693	0.497
4.695	0.497
4.697	0.497
4.698	0.497
4.700	0.497
4.701	0.497
4.703	0.497
4.704	0.497
4.706	0.497
4.708	0.497
4.709	0.497
4.711	0.497
4.712	0.497
4.714	0.497
4.716	0.497
4.717	0.497
4.719	0.497
4.720	0.497
4.722	0.497
4.724	0.497
4.725	0.497
4.727	0.497
4.728	0.497
4.730	0.497
4.732	0.497
4.733	0.497
4.735	0.497
4.736	0.497
4.738	0.497
4.740	0.497
4.741	0.497
4.743	0.497
4.744	0.497
4.746	0.497
4.748	0.497
4.749	0.497
4.751	0.497
4.752	0.497
4.754	0.497
4.756	0.497
4.757	0.497
4.759	0.497
4.760	0.497
4.762	0.497
4.764	0.497
4.765	0.497
4.767	0.497
4.768	0.497
4.770	0.497
4.772	0.497
4.773	0.497
4.775	0.497
4.776	0.497
4.778	0.497
4.780	0.497
4.781	0.497
4.783	0.497
4.784	0.497
4.786	0.497
4.788	0.497
4.789	0.497
4.791	0.497
4.792	0.497
4.794	0.497
4.796	0.497
4.797	0.497
4.799	0.497
4.800	0.497
4.802	0.497
4.804	0.497
4.805	0.497
4.807	0.497
4.808	0.497
4.810	0.497
4.811	0.497
4.813	0.497
4.815	0.497
4.816	0.497
4.818	0.497
4.819	0.497
4.821	0.497
4.823	0.497
4.824	0.497
4.826	0.497
4.827	0.497
4.829	0.497
4.831	0.497
4.832	0.497
4.834	0.497
4.835	0.497
4.837	0.497
4.839	0.497
4.840	0.497
4.842	0.497
4.843	0.497
4.845	0.497
4.847	0.497
4.848	0.497
4.850	0.497
4.851	0.497
4.853	0.497
4.855	0.497
4.856	0.497
4.858	0.497
4.859	0.497
4.861	0.497
4.863	0.497
4.864	0.497
4.866	0.497
4.867	0.497
4.869	0.497
4.871	0.497
4.872	0.497
4.874	0.497
4.875	0.497
4.877	0.497
4.879	0.497
4.880	0.497
4.882	0.497
4.883	0.497
4.885	0.497
4.887	0.497
4.888	0.497
4.890	0.497
4.891	0.497
4.893	0.497
4.895	0.497
4.896	0.497
4.898	0.497
4.899	0.497
4.901	0.497
4.903	0.497
4.904	0.497
4.906	0.497
4.907	0.497
4.909	0.497
4.911	0.497
4.912	0.497
4.914	0.497
4.915	0.497
4.917	0.497
4.918	0.497
4.920	0.497
4.922	0.497
4.923	0.497
4.925	0.497
4.926	0.497
4.928	0.497
4.930	0.497
4.931	0.497
4.933	0.497
4.934	0.497
4.936	0.497
4.938	0.497
4.939	0.497
4.941	0.497
4.942	0.497
4.944	0.497
4.946	0.497
4.947	0.497
4.949	0.497
4.950	0.497
4.952	0.497
4.954	0.497
4.955	0.497
4.957	0.497
4.958	0.497
4.960	0.497
4.962	0.497
4.963	0.497
4.965	0.497
4.966	0.497
4.968	0.497
4.970	0.497
4.971	0.497
4.973	0.497
4.974	0.497
4.976	0.497
4.978	0.497
4.979	0.497
4.981	0.497
4.982	0.497
4.984	0.497
4.986	0.497
4.987	0.497
4.989	0.497
4.990	0.497
4.992	0.497
4.994	0.497
4.995	0.497
4.997	0.497
4.998	0.497
5.000	0.497
5.002	0.497
5.003	0.497
5.005	0.497
5.006	0.497
5.008	0.497
5.010	0.497
5.011	0.497
5.013	0.497
5.014	0.497
5.016	0.497
5.017	0.497
5.019	0.497
5.021	0.497
5.022	0.497
5.024	0.497
5.025	0.497
5.027	0.497
5.029	0.497
5.030	0.497
5.032	0.497
5.033	0.497
5.035	0.497
5.037	0.497
5.038	0.497
5.040	0.497
5.041	0.497
5.043	0.497
5.045	0.497
5.046	0.497
5.048	0.497
5.049	0.497
5.051	0.497
5.053	0.497
5.054	0.497
5.056	0.497
5.057	0.497
5.059	0.497
5.061	0.497
5.062	0.497
5.064	0.497
5.065	0.497
5.067	0.497
5.069	0.497
5.070	0.497
5.072	0.497
5.073	0.497
5.075	0.497
5.077	0.497
5.078	0.497
5.080	0.497
5.081	0.497
5.083	0.497
5.085	0.497
5.086	0.497
5.088	0.497
5.089	0.497
5.091	0.497
5.093	0.497
5.094	0.497
5.096	0.497
5.097	0.497
5.099	0.497
5.101	0.497
5.102	0.497
5.104	0.497
5.105	0.497
5.107	0.497
5.109	0.497
5.110	0.497
5.112	0.497
5.113	0.497
5.115	0.497
5.117	0.497
5.118	0.497
5.120	0.497
5.121	0.497
5.123	0.497
5.124	0.497
5.126	0.497
5.128	0.497
5.129	0.497
5.131	0.497
5.132	0.497
5.134	0.497
5.136	0.497
5.137	0.497
5.139	0.497
5.140	0.497
5.142	0.497
5.144	0.497
5.145	0.497
5.147	0.497
5.148	0.497
5.150	0.497
5.152	0.497
5.153	0.497
5.155	0.497
5.156	0.497
5.158	0.497
5.160	0.497
5.161	0.497
5.163	0.497
5.164	0.497
5.166	0.497
5.168	0.497
5.169	0.497
5.171	0.497
5.172	0.497
5.174	0.497
5.176	0.497
5.177	0.497
5.179	0.497
5.180	0.497
5.182	0.497
5.184	0.497
5.185	0.497
5.187	0.497
5.188	0.497
5.190	0.497
5.192	0.497
5.193	0.497
5.195	0.497
5.196	0.497
5.198	0.497
5.200	0.497
5.201	0.497
5.203	0.497
5.204	0.497
5.206	0.497
5.208	0.497
5.209	0.497
5.211	0.497
5.212	0.497
5.214	0.497
5.216	0.497
5.217	0.497
5.219	0.497
5.220	0.497
5.222	0.497
5.224	0.497
5.225	0.497
5.227	0.497
5.228	0.497
5.230	0.497
5.231	0.497
5.233	0.497
5.235	0.497
5.236	0.497
5.238	0.497
5.239	0.497
5.241	0.497
5.243	0.497
5.244	0.497
5.246	0.497
5.247	0.497
5.249	0.497
5.251	0.497
5.252	0.497
5.254	0.497
5.255	0.497
5.257	0.497
5.259	0.497
5.260	0.497
5.262	0.497
5.263	0.497
5.265	0.497
5.267	0.497
5.268	0.497
5.270	0.497
5.271	0.497
5.273	0.497
5.275	0.497
5.276	0.497
5.278	0.497
5.279	0.497
5.281	0.497
5.283	0.497
5.284	0.497
5.286	0.497
5.287	0.497
5.289	0.497
5.291	0.497
5.292	0.497
5.294	0.497
5.295	0.497
5.297	0.497
5.299	0.497
5.300	0.497
5.302	0.497
5.303	0.497
5.305	0.497
5.307	0.497
5.308	0.497
5.310	0.497
5.311	0.497
5.313	0.497
5.315	0.497
5.316	0.497
5.318	0.497
5.319	0.497
5.321	0.497
5.323	0.497
5.324	0.497
5.326	0.497
5.327	0.497
5.329	0.497
5.331	0.497
5.332	0.497
5.334	0.497
5.335	0.497
5.337	0.497
5.338	0.497
5.340	0.497
5.342	0.497
5.343	0.497
5.345	0.497
5.346	0.497
5.348	0.497
5.350	0.497
5.351	0.497
5.353	0.497
5.354	0.497
5.356	0.497
5.358	0.497
5.359	0.497
5.361	0.497
5.362	0.497
5.364	0.497
5.366	0.497
5.367	0.497
5.369	0.497
5.370	0.497
5.372	0.497
5.374	0.497
5.375	0.497
5.377	0.497
5.378	0.497
5.380	0.497
5.382	0.497
5.383	0.497
5.385	0.497
5.386	0.497
5.388	0.497
5.390	0.497
5.391	0.497
5.393	0.497
5.394	0.497
5.396	0.497
5.398	0.497
5.399	0.497
5.401	0.497
5.402	0.497
5.404	0.497
5.406	0.497
5.407	0.497
5.409	0.497
5.410	0.497
5.412	0.497
5.414	0.497
5.415	0.497
5.417	0.497
5.418	0.497
5.420	0.497
5.422	0.497
5.423	0.497
5.425	0.497
5.426	0.497
5.428	0.497
5.430	0.497
5.431	0.497
5.433	0.497
5.434	0.497
5.436	0.497
5.438	0.497
5.439	0.497
5.441	0.497
5.442	0.497
5.444	0.497
5.445	0.497
5.447	0.497
5.449	0.497
5.450	0.497
5.452	0.497
5.453	0.497
5.455	0.497
5.457	0.497
5.458	0.497
5.460	0.497
5.461	0.497
5.463	0.497
5.465	0.497
5.466	0.497
5.468	0.497
5.469	0.497
5.471	0.497
5.473	0.497
5.474	0.497
5.476	0.497
5.477	0.497
5.479	0.497
5.481	0.497
5.482	0.497
5.484	0.497
5.485	0.497
5.487	0.497
5.489	0.497
5.490	0.497
5.492	0.497
5.493	0.497
5.495	0.497
5.497	0.497
5.498	0.497
5.500	0.497
5.501	0.497
5.503	0.497
5.505	0.497
5.506	0.497
5.508	0.497
5.509	0.498
5.511	0.498
5.513	0.498
5.514	0.498
5.516	0.498
5.517	0.498
5.519	0.498
5.521	0.498
5.522	0.498
5.524	0.498
5.525	0.498
5.527	0.498
5.529	0.498
5.530	0.498
5.532	0.498
5.533	0.498
5.535	0.498
5.537	0.498
5.538	0.498
5.540	0.498
5.541	0.498
5.543	0.498
5.545	0.498
5.546	0.498
5.548	0.498
5.549	0.498
5.551	0.498
5.552	0.498
5.554	0.498
5.556	0.498
5.557	0.498
5.559	0.498
5.560	0.498
5.562	0.498
5.564	0.498
5.565	0.498
5.567	0.498
5.568	0.498
5.570	0.498
5.572	0.498
5.573	0.498
5.575	0.498
5.576	0.498
5.578	0.498
5.580	0.498
5.581	0.498
5.583	0.498
5.584	0.498
5.586	0.498
5.588	0.498
5.589	0.498
5.591	0.498
5.592	0.498
5.594	0.498
5.596	0.498
5.597	0.498
5.599	0.498
5.600	0.498
5.602	0.498
5.604	0.498
5.605	0.498
5.607	0.498
5.608	0.498
5.610	0.498
5.612	0.498
5.613	0.498
5.615	0.498
5.616	0.498
5.618	0.498
5.620	0.498
5.621	0.498
5.623	0.498
5.624	0.498
5.626	0.498
5.628	0.498
5.629	0.498
5.631	0.498
5.632	0.498
5.634	0.498
5.636	0.498
5.637	0.498
5.639	0.498
5.640	0.498
5.642	0.498
5.644	0.498
5.645	0.498
5.647	0.498
5.648	0.498
5.650	0.498
5.652	0.498
5.653	0.498
5.655	0.498
5.656	0.498
5.658	0.498
5.659	0.498
5.661	0.498
5.663	0.498
5.664	0.498
5.666	0.498
5.667	0.498
5.669	0.498
5.671	0.498
5.672	0.498
5.674	0.498
5.675	0.498
5.677	0.498
5.679	0.498
5.680	0.498
5.682	0.498
5.683	0.498
5.685	0.498
5.687	0.498
5.688	0.498
5.690	0.498
5.691	0.498
5.693	0.498
5.695	0.498
5.696	0.498
5.698	0.498
5.699	0.498
5.701	0.498
5.703	0.498
5.704	0.498
5.706	0.498
5.707	0.498
5.709	0.498
5.711	0.498
5.712	0.498
5.714	0.498
5.715	0.498
5.717	0.498
5.719	0.498
5.720	0.498
5.722	0.498
5.723	0.498
5.725	0.498
5.727	0.498
5.728	0.498
5.730	0.498
5.731	0.498
5.733	0.498
5.735	0.498
5.736	0.498
5.738	0.498
5.739	0.498
5.741	0.498
5.743	0.498
5.744	0.498
5.746	0.498
5.747	0.498
5.749	0.498
5.751	0.498
5.752	0.498
5.754	0.498
5.755	0.498
5.757	0.498
5.759	0.498
5.760	0.498
5.762	0.498
5.763	0.498
5.765	0.498
5.766	0.498
5.768	0.498
5.770	0.498
5.771	0.498
5.773	0.498
5.774	0.498
5.776	0.498
5.778	0.498
5.779	0.498
5.781	0.498
5.782	0.498
5.784	0.498
5.786	0.498
5.787	0.498
5.789	0.498
5.790	0.498
5.792	0.498
5.794	0.498
5.795	0.498
5.797	0.498
5.798	0.498
5.800	0.498
5.802	0.498
5.803	0.498
5.805	0.498
5.806	0.498
5.808	0.498
5.810	0.498
5.811	0.498
5.813	0.498
5.814	0.498
5.816	0.498
5.818	0.498
5.819	0.498
5.821	0.498
5.822	0.498
5.824	0.498
5.826	0.498
5.827	0.498
5.829	0.498
5.830	0.498
5.832	0.498
5.834	0.498
5.835	0.498
5.837	0.498
5.838	0.498
5.840	0.498
5.842	0.498
5.843	0.498
5.845	0.498
5.846	0.498
5.848	0.498
5.850	0.498
5.851	0.498
5.853	0.498
5.854	0.498
5.856	0.498
5.858	0.498
5.859	0.498
5.861	0.498
5.862	0.498
5.864	0.498
5.866	0.498
5.867	0.498
5.869	0.498
5.870	0.498
5.872	0.498
5.873	0.498
5.875	0.498
5.877	0.498
5.878	0.498
5.880	0.498
5.881	0.498
5.883	0.498
5.885	0.498
5.886	0.498
5.888	0.498
5.889	0.498
5.891	0.498
5.893	0.498
5.894	0.498
5.896	0.498
5.897	0.498
5.899	0.498
5.901	0.498
5.902	0.498
5.904	0.498
5.905	0.498
5.907	0.498
5.909	0.498
5.910	0.498
5.912	0.498
5.913	0.498
5.915	0.498
5.917	0.498
5.918	0.498
5.920	0.498
5.921	0.498
5.923	0.498
5.925	0.498
5.926	0.498
5.928	0.498
5.929	0.498
5.931	0.498
5.933	0.498
5.934	0.498
5.936	0.498
5.937	0.498
5.939	0.498
5.941	0.498
5.942	0.498
5.944	0.498
5.945	0.498
5.947	0.498
5.949	0.498
5.950	0.498
5.952	0.498
5.953	0.498
5.955	0.498
5.957	0.498
5.958	0.498
5.960	0.498
5.961	0.498
5.963	0.498
5.965	0.498
5.966	0.498
5.968	0.498
5.969	0.498
5.971	0.498
5.972	0.498
5.974	0.498
5.976	0.498
5.977	0.498
5.979	0.498
5.980	0.498
5.982	0.498
5.984	0.498
5.985	0.498
5.987	0.498
5.988	0.498
5.990	0.498
5.992	0.498
5.993	0.498
5.995	0.498
5.996	0.498
5.998	0.498
6.000	0.498
6.001	0.498
6.003	0.498
6.004	0.498
6.006	0.498
6.008	0.498
6.009	0.498
6.011	0.498
6.012	0.498
6.014	0.498
6.016	0.498
6.017	0.498
6.019	0.498
6.020	0.498
6.022	0.498
6.024	0.498
6.025	0.498
6.027	0.498
6.028	0.498
6.030	0.498
6.032	0.498
6.033	0.498
6.035	0.498
6.036	0.498
6.038	0.498
6.040	0.498
6.041	0.498
6.043	0.498
6.044	0.498
6.046	0.498
6.048	0.498
6.049	0.498
6.051	0.498
6.052	0.498
6.054	0.498
6.056	0.498
6.057	0.498
6.059	0.498
6.060	0.498
6.062	0.498
6.064	0.498
6.065	0.498
6.067	0.498
6.068	0.498
6.070	0.498
6.072	0.498
6.073	0.498
6.075	0.498
6.076	0.498
6.078	0.498
6.079	0.498
6.081	0.498
6.083	0.498
6.084	0.498
6.086	0.498
6.087	0.498
6.089	0.498
6.091	0.498
6.092	0.498
6.094	0.498
6.095	0.498
6.097	0.498
6.099	0.498
6.100	0.498
6.102	0.498
6.103	0.498
6.105	0.498
6.107	0.498
6.108	0.498
6.110	0.498
6.111	0.498
6.113	0.498
6.115	0.498
6.116	0.498
6.118	0.498
6.119	0.498
6.121	0.498
6.123	0.498
6.124	0.498
6.126	0.498
6.127	0.498
6.129	0.498
6.131	0.498
6.132	0.498
6.134	0.498
6.135	0.498
6.137	0.498
6.139	0.498
6.140	0.498
6.142	0.498
6.143	0.498
6.145	0.498
6.147	0.498
6.148	0.498
6.150	0.498
6.151	0.498
6.153	0.498
6.155	0.498
6.156	0.498
6.158	0.498
6.159	0.498
6.161	0.498
6.163	0.498
6.164	0.498
6.166	0.498
6.167	0.498
6.169	0.498
6.171	0.498
6.172	0.498
6.174	0.498
6.175	0.498
6.177	0.498
6.179	0.498
6.180	0.498
6.182	0.498
6.183	0.498
6.185	0.498
6.186	0.498
6.188	0.498
6.190	0.498
6.191	0.498
6.193	0.498
6.194	0.498
6.196	0.498
6.198	0.498
6.199	0.498
6.201	0.498
6.202	0.498
6.204	0.498
6.206	0.498
6.207	0.498
6.209	0.498
6.210	0.498
6.212	0.498
6.214	0.498
6.215	0.498
6.217	0.498
6.218	0.498
6.220	0.498
6.222	0.498
6.223	0.498
6.225	0.498
6.226	0.498
6.228	0.498
6.230	0.498
6.231	0.498
6.233	0.498
6.234	0.498
6.236	0.498
6.238	0.498
6.239	0.498
6.241	0.498
6.242	0.498
6.244	0.498
6.246	0.498
6.247	0.498
6.249	0.498
6.250	0.498
6.252	0.498
6.254	0.498
6.255	0.498
6.257	0.498
6.258	0.498
6.260	0.498
6.262	0.498
6.263	0.498
6.265	0.498
6.266	0.498
6.268	0.498
6.270	0.498
6.271	0.498
6.273	0.498
6.274	0.498
6.276	0.498
6.278	0.498
6.279	0.498
6.281	0.498
6.282	0.498
6.284	0.498
6.286	0.498
6.287	0.498
6.289	0.498
6.290	0.498
6.292	0.498
6.293	0.498
6.295	0.498
6.297	0.498
6.298	0.498
6.300	0.498
6.301	0.498
6.303	0.498
6.305	0.498
6.306	0.498
6.308	0.498
6.309	0.498
6.311	0.498
6.313	0.498
6.314	0.498
6.316	0.498
6.317	0.498
6.319	0.498
6.321	0.498
6.322	0.498
6.324	0.498
6.325	0.498
6.327	0.498
6.329	0.498
6.330	0.498
6.332	0.498
6.333	0.498
6.335	0.498
6.337	0.498
6.338	0.498
6.340	0.498
6.341	0.498
6.343	0.498
6.345	0.498
6.346	0.498
6.348	0.498
6.349	0.498
6.351	0.498
6.353	0.498
6.354	0.498
6.356	0.498
6.357	0.498
6.359	0.498
6.361	0.498
6.362	0.498
6.364	0.498
6.365	0.498
6.367	0.498
6.369	0.498
6.370	0.498
6.372	0.498
6.373	0.498
6.375	0.498
6.377	0.498
6.378	0.498
6.380	0.498
6.381	0.498
6.383	0.498
6.385	0.498
6.386	0.498
6.388	0.498
6.389	0.498
6.391	0.498
6.393	0.498
6.394	0.498
6.396	0.498
6.397	0.498
6.399	0.498
6.400	0.498
6.402	0.498
6.404	0.498
6.405	0.498
6.407	0.498
6.408	0.498
6.410	0.498
6.412	0.498
6.413	0.498
6.415	0.498
6.416	0.498
6.418	0.498
6.420	0.498
6.421	0.498
6.423	0.498
6.424	0.498
6.426	0.498
6.428	0.498
6.429	0.498
6.431	0.498
6.432	0.498
6.434	0.498
6.436	0.498
6.437	0.498
6.439	0.498
6.440	0.498
6.442	0.498
6.444	0.498
6.445	0.498
6.447	0.498
6.448	0.498
6.450	0.498
6.452	0.498
6.453	0.498
6.455	0.498
6.456	0.498
6.458	0.498
6.460	0.498
6.461	0.498
6.463	0.498
6.464	0.498
6.466	0.498
6.468	0.498
6.469	0.498
6.471	0.498
6.472	0.498
6.474	0.498
6.476	0.498
6.477	0.498
6.479	0.498
6.480	0.498
6.482	0.498
6.484	0.498
6.485	0.498
6.487	0.498
6.488	0.498
6.490	0.498
6.492	0.498
6.493	0.498
6.495	0.498
6.496	0.498
6.498	0.498
6.500	0.498
6.501	0.498
6.503	0.498
6.504	0.498
6.506	0.498
6.507	0.498
6.509	0.498
6.511	0.498
6.512	0.498
6.514	0.498
6.515	0.498
6.517	0.498
6.519	0.498
6.520	0.498
6.522	0.498
6.523	0.498
6.525	0.498
6.527	0.498
6.528	0.498
6.530	0.498
6.531	0.498
6.533	0.498
6.535	0.498
6.536	0.498
6.538	0.498
6.539	0.498
6.541	0.498
6.543	0.498
6.544	0.498
6.546	0.498
6.547	0.498
6.549	0.498
6.551	0.498
6.552	0.498
6.554	0.498
6.555	0.498
6.557	0.498
6.559	0.498
6.560	0.498
6.562	0.498
6.563	0.498
6.565	0.498
6.567	0.498
6.568	0.498
6.570	0.498
6.571	0.498
6.573	0.498
6.575	0.498
6.576	0.498
6.578	0.498
6.579	0.498
6.581	0.498
6.583	0.498
6.584	0.498
6.586	0.498
6.587	0.498
6.589	0.498
6.591	0.498
6.592	0.498
6.594	0.498
6.595	0.498
6.597	0.498
6.599	0.498
6.600	0.498
6.602	0.498
6.603	0.498
6.605	0.498
6.607	0.498
6.608	0.498
6.610	0.498
6.611	0.498
6.613	0.498
6.614	0.498
6.616	0.498
6.618	0.498
6.619	0.498
6.621	0.498
6.622	0.498
6.624	0.498
6.626	0.498
6.627	0.498
6.629	0.498
6.630	0.498
6.632	0.498
6.634	0.498
6.635	0.498
6.637	0.498
6.638	0.498
6.640	0.498
6.642	0.498
6.643	0.498
6.645	0.498
6.646	0.498
6.648	0.498
6.650	0.498
6.651	0.498
6.653	0.498
6.654	0.498
6.656	0.498
6.658	0.498
6.659	0.498
6.661	0.498
6.662	0.498
6.664	0.498
6.666	0.498
6.667	0.498
6.669	0.498
6.670	0.498
6.672	0.498
6.674	0.498
6.675	0.498
6.677	0.498
6.678	0.498
6.680	0.498
6.682	0.498
6.683	0.498
6.685	0.498
6.686	0.498
6.688	0.498
6.690	0.498
6.691	0.498
6.693	0.498
6.694	0.498
6.696	0.498
6.698	0.498
6.699	0.498
6.701	0.498
6.702	0.498
6.704	0.498
6.706	0.498
6.707	0.498
6.709	0.498
6.710	0.498
6.712	0.498
6.714	0.498
6.715	0.498
6.717	0.498
6.718	0.498
6.720	0.498
6.721	0.498
6.723	0.498
6.725	0.498
6.726	0.498
6.728	0.498
6.729	0.498
6.731	0.498
6.733	0.498
6.734	0.498
6.736	0.498
6.737	0.498
6.739	0.498
6.741	0.498
6.742	0.498
6.744	0.498
6.745	0.498
6.747	0.498
6.749	0.498
6.750	0.498
6.752	0.498
6.753	0.498
6.755	0.498
6.757	0.498
6.758	0.498
6.760	0.498
6.761	0.498
6.763	0.498
6.765	0.498
6.766	0.498
6.768	0.498
6.769	0.498
6.771	0.498
6.773	0.498
6.774	0.498
6.776	0.498
6.777	0.498
6.779	0.498
6.781	0.498
6.782	0.498
6.784	0.498
6.785	0.498
6.787	0.498
6.789	0.498
6.790	0.498
6.792	0.498
6.793	0.498
6.795	0.498
6.797	0.498
6.798	0.498
6.800	0.498
6.801	0.498
6.803	0.498
6.805	0.498
6.806	0.498
6.808	0.498
6.809	0.498
6.811	0.498
6.813	0.498
6.814	0.498
6.816	0.498
6.817	0.498
6.819	0.498
6.821	0.498
6.822	0.498
6.824	0.498
6.825	0.498
6.827	0.498
6.828	0.498
6.830	0.498
6.832	0.498
6.833	0.498
6.835	0.498
6.836	0.498
6.838	0.498
6.840	0.498
6.841	0.498
6.843	0.498
6.844	0.498
6.846	0.498
6.848	0.498
6.849	0.498
6.851	0.498
6.852	0.498
6.854	0.498
6.856	0.498
6.857	0.498
6.859	0.498
6.860	0.498
6.862	0.498
6.864	0.498
6.865	0.498
6.867	0.498
6.868	0.498
6.870	0.498
6.872	0.498
6.873	0.498
6.875	0.498
6.876	0.498
6.878	0.498
6.880	0.498
6.881	0.498
6.883	0.498
6.884	0.498
6.886	0.498
6.888	0.498
6.889	0.498
6.891	0.498
6.892	0.498
6.894	0.498
6.896	0.498
6.897	0.498
6.899	0.498
6.900	0.498
6.902	0.498
6.904	0.498
6.905	0.498
6.907	0.498
6.908	0.498
6.910	0.498
6.912	0.498
6.913	0.498
6.915	0.498
6.916	0.498
6.918	0.498
6.920	0.498
6.921	0.498
6.923	0.498
6.924	0.498
6.926	0.498
6.927	0.498
6.929	0.498
6.931	0.498
6.932	0.498
6.934	0.498
6.935	0.498
6.937	0.498
6.939	0.498
6.940	0.498
6.942	0.498
6.943	0.498
6.945	0.498
6.947	0.498
6.948	0.498
6.950	0.498
6.951	0.498
6.953	0.498
6.955	0.498
6.956	0.498
6.958	0.498
6.959	0.498
6.961	0.498
6.963	0.498
6.964	0.498
6.966	0.498
6.967	0.498
6.969	0.498
6.971	0.498
6.972	0.498
6.974	0.498
6.975	0.498
6.977	0.498
6.979	0.498
6.980	0.498
6.982	0.498
6.983	0.498
6.985	0.498
6.987	0.498
6.988	0.498
6.990	0.498
6.991	0.498
6.993	0.498
6.995	0.498
6.996	0.498
6.998	0.498
6.999	0.498
7.001	0.498
7.003	0.498
7.004	0.498
7.006	0.498
7.007	0.498
7.009	0.498
7.011	0.498
7.012	0.498
7.014	0.498
7.015	0.498
7.017	0.498
7.019	0.498
7.020	0.498
7.022	0.498
7.023	0.498
7.025	0.498
7.027	0.498
7.028	0.498
7.030	0.498
7.031	0.498
7.033	0.498
7.034	0.498
7.036	0.498
7.038	0.498
7.039	0.498
7.041	0.498
7.042	0.498
7.044	0.498
7.046	0.498
7.047	0.498
7.049	0.498
7.050	0.498
7.052	0.498
7.054	0.499
7.055	0.499
7.057	0.499
7.058	0.499
7.060	0.499
7.062	0.499
7.063	0.499
7.065	0.499
7.066	0.499
7.068	0.499
7.070	0.499
7.071	0.499
7.073	0.499
7.074	0.499
7.076	0.499
7.078	0.499
7.079	0.499
7.081	0.499
7.082	0.499
7.084	0.499
7.086	0.499
7.087	0.499
7.089	0.499
7.090	0.499
7.092	0.499
7.094	0.499
7.095	0.499
7.097	0.499
7.098	0.499
7.100	0.499
7.102	0.499
7.103	0.499
7.105	0.499
7.106	0.499
7.108	0.499
7.110	0.499
7.111	0.499
7.113	0.499
7.114	0.499
7.116	0.499
7.118	0.499
7.119	0.499
7.121	0.499
7.122	0.499
7.124	0.499
7.126	0.499
7.127	0.499
7.129	0.499
7.130	0.499
7.132	0.499
7.134	0.499
7.135	0.499
7.137	0.499
7.138	0.499
7.140	0.499
7.141	0.499
7.143	0.499
7.145	0.499
7.146	0.499
7.148	0.499
7.149	0.499
7.151	0.499
7.153	0.499
7.154	0.499
7.156	0.499
7.157	0.499
7.159	0.499
7.161	0.499
7.162	0.499
7.164	0.499
7.165	0.499
7.167	0.499
7.169	0.499
7.170	0.499
7.172	0.499
7.173	0.499
7.175	0.499
7.177	0.499
7.178	0.499
7.180	0.499
7.181	0.499
7.183	0.499
7.185	0.499
7.186	0.499
7.188	0.499
7.189	0.499
7.191	0.499
7.193	0.499
7.194	0.499
7.196	0.499
7.197	0.499
7.199	0.499
7.201	0.499
7.202	0.499
7.204	0.499
7.205	0.499
7.207	0.499
7.209	0.499
7.210	0.499
7.212	0.499
7.213	0.499
7.215	0.499
7.217	0.499
7.218	0.499
7.220	0.499
7.221	0.499
7.223	0.499
7.225	0.499
7.226	0.499
7.228	0.499
7.229	0.499
7.231	0.499
7.233	0.499
7.234	0.499
7.236	0.499
7.237	0.499
7.239	0.499
7.241	0.499
7.242	0.499
7.244	0.499
7.245	0.499
7.247	0.499
7.248	0.499
7.250	0.499
7.252	0.499
7.253	0.499
7.255	0.499
7.256	0.499
7.258	0.499
7.260	0.499
7.261	0.499
7.263	0.499
7.264	0.499
7.266	0.499
7.268	0.499
7.269	0.499
7.271	0.499
7.272	0.499
7.274	0.499
7.276	0.499
7.277	0.499
7.279	0.499
7.280	0.499
7.282	0.499
7.284	0.499
7.285	0.499
7.287	0.499
7.288	0.499
7.290	0.499
7.292	0.499
7.293	0.499
7.295	0.499
7.296	0.499
7.298	0.499
7.300	0.499
7.301	0.499
7.303	0.499
7.304	0.499
7.306	0.499
7.308	0.499
7.309	0.499
7.311	0.499
7.312	0.499
7.314	0.499
7.316	0.499
7.317	0.499
7.319	0.499
7.320	0.499
7.322	0.499
7.324	0.499
7.325	0.499
7.327	0.499
7.328	0.499
7.330	0.499
7.332	0.499
7.333	0.499
7.335	0.499
7.336	0.499
7.338	0.499
7.340	0.499
7.341	0.499
7.343	0.499
7.344	0.499
7.346	0.499
7.348	0.499
7.349	0.499
7.351	0.499
7.352	0.499
7.354	0.499
7.355	0.499
7.357	0.499
7.359	0.499
7.360	0.499
7.362	0.499
7.363	0.499
7.365	0.499
7.367	0.499
7.368	0.499
7.370	0.499
7.371	0.499
7.373	0.499
7.375	0.499
7.376	0.499
7.378	0.499
7.379	0.499
7.381	0.499
7.383	0.499
7.384	0.499
7.386	0.499
7.387	0.499
7.389	0.499
7.391	0.499
7.392	0.499
7.394	0.499
7.395	0.499
7.397	0.499
7.399	0.499
7.400	0.499
7.402	0.499
7.403	0.499
7.405	0.499
7.407	0.499
7.408	0.499
7.410	0.499
7.411	0.499
7.413	0.499
7.415	0.499
7.416	0.499
7.418	0.499
7.419	0.499
7.421	0.499
7.423	0.499
7.424	0.499
7.426	0.499
7.427	0.499
7.429	0.499
7.431	0.499
7.432	0.499
7.434	0.499
7.435	0.499
7.437	0.499
7.439	0.499
7.440	0.499
7.442	0.499
7.443	0.499
7.445	0.499
7.447	0.499
7.448	0.499
7.450	0.499
7.451	0.499
7.453	0.499
7.455	0.499
7.456	0.499
7.458	0.499
7.459	0.499
7.461	0.499
7.462	0.499
7.464	0.499
7.466	0.499
7.467	0.499
7.469	0.499
7.470	0.499
7.472	0.499
7.474	0.499
7.475	0.499
7.477	0.499
7.478	0.499
7.480	0.499
7.482	0.499
7.483	0.499
7.485	0.499
7.486	0.499
7.488	0.499
7.490	0.499
7.491	0.499
7.493	0.499
7.494	0.499
7.496	0.499
7.498	0.499
7.499	0.499
7.501	0.499
7.502	0.499
7.504	0.499
7.506	0.499
7.507	0.499
7.509	0.499
7.510	0.499
7.512	0.499
7.514	0.499
7.515	0.499
7.517	0.499
7.518	0.499
7.520	0.499
7.522	0.499
7.523	0.499
7.525	0.499
7.526	0.499
7.528	0.499
7.530	0.499
7.531	0.499
7.533	0.499
7.534	0.499
7.536	0.499
7.538	0.499
7.539	0.499
7.541	0.499
7.542	0.499
7.544	0.499
7.546	0.499
7.547	0.499
7.549	0.499
7.550	0.499
7.552	0.499
7.554	0.499
7.555	0.499
7.557	0.499
7.558	0.499
7.560	0.499
7.562	0.499
7.563	0.499
7.565	0.499
7.566	0.499
7.568	0.499
7.569	0.499
7.571	0.499
7.573	0.499
7.574	0.499
7.576	0.499
7.577	0.499
7.579	0.499
7.581	0.499
7.582	0.499
7.584	0.499
7.585	0.499
7.587	0.499
7.589	0.499
7.590	0.499
7.592	0.499
7.593	0.499
7.595	0.499
7.597	0.499
7.598	0.499
7.600	0.499
7.601	0.499
7.603	0.499
7.605	0.499
7.606	0.499
7.608	0.499
7.609	0.499
7.611	0.499
7.613	0.499
7.614	0.499
7.616	0.499
7.617	0.499
7.619	0.499
7.621	0.499
7.622	0.499
7.624	0.499
7.625	0.499
7.627	0.499
7.629	0.499
7.630	0.499
7.632	0.499
7.633	0.499
7.635	0.499
7.637	0.499
7.638	0.499
7.640	0.499
7.641	0.499
7.643	0.499
7.645	0.499
7.646	0.499
7.648	0.499
7.649	0.499
7.651	0.499
7.653	0.499
7.654	0.499
7.656	0.499
7.657	0.499
7.659	0.499
7.661	0.499
7.662	0.499
7.664	0.499
7.665	0.499
7.667	0.499
7.669	0.499
7.670	0.499
7.672	0.499
7.673	0.499
7.675	0.499
7.676	0.499
7.678	0.499
7.680	0.499
7.681	0.499
7.683	0.499
7.684	0.499
7.686	0.499
7.688	0.499
7.689	0.499
7.691	0.499
7.692	0.499
7.694	0.499
7.696	0.499
7.697	0.499
7.699	0.499
7.700	0.499
7.702	0.499
7.704	0.499
7.705	0.499
7.707	0.499
7.708	0.499
7.710	0.499
7.712	0.499
7.713	0.499
7.715	0.499
7.716	0.499
7.718	0.499
7.720	0.499
7.721	0.499
7.723	0.499
7.724	0.499
7.726	0.499
7.728	0.499
7.729	0.499
7.731	0.499
7.732	0.499
7.734	0.499
7.736	0.499
7.737	0.499
7.739	0.499
7.740	0.499
7.742	0.499
7.744	0.499
7.745	0.499
7.747	0.499
7.748	0.499
7.750	0.499
7.752	0.499
7.753	0.499
7.755	0.499
7.756	0.499
7.758	0.499
7.760	0.499
7.761	0.499
7.763	0.499
7.764	0.499
7.766	0.499
7.768	0.499
7.769	0.499
7.771	0.499
7.772	0.499
7.774	0.499
7.776	0.499
7.777	0.499
7.779	0.499
7.780	0.499
7.782	0.499
7.783	0.499
7.785	0.499
7.787	0.499
7.788	0.499
7.790	0.499
7.791	0.499
7.793	0.499
7.795	0.499
7.796	0.499
7.798	0.499
7.799	0.499
7.801	0.499
7.803	0.499
7.804	0.499
7.806	0.499
7.807	0.499
7.809	0.499
7.811	0.499
7.812	0.499
7.814	0.499
7.815	0.499
7.817	0.499
7.819	0.499
7.820	0.499
7.822	0.499
7.823	0.499
7.825	0.499
7.827	0.499
7.828	0.499
7.830	0.499
7.831	0.499
7.833	0.499
7.835	0.499
7.836	0.499
7.838	0.499
7.839	0.499
7.841	0.499
7.843	0.499
7.844	0.499
7.846	0.499
7.847	0.499
7.849	0.499
7.851	0.499
7.852	0.499
7.854	0.499
7.855	0.499
7.857	0.499
7.859	0.499
7.860	0.499
7.862	0.499
7.863	0.499
7.865	0.499
7.867	0.499
7.868	0.499
7.870	0.499
7.871	0.499
7.873	0.499
7.875	0.499
7.876	0.499
7.878	0.499
7.879	0.499
7.881	0.499
7.882	0.499
7.884	0.499
7.886	0.499
7.887	0.499
7.889	0.499
7.890	0.499
7.892	0.499
7.894	0.499
7.895	0.499
7.897	0.499
7.898	0.499
7.900	0.499
7.902	0.499
7.903	0.499
7.905	0.499
7.906	0.499
7.908	0.499
7.910	0.499
7.911	0.499
7.913	0.499
7.914	0.499
7.916	0.499
7.918	0.499
7.919	0.499
7.921	0.499
7.922	0.499
7.924	0.499
7.926	0.499
7.927	0.499
7.929	0.499
7.930	0.499
7.932	0.499
7.934	0.499
7.935	0.499
7.937	0.499
7.938	0.499
7.940	0.499
7.942	0.499
7.943	0.499
7.945	0.499
7.946	0.499
7.948	0.499
7.950	0.499
7.951	0.499
7.953	0.499
7.954	0.499
7.956	0.499
7.958	0.499
7.959	0.499
7.961	0.499
7.962	0.499
7.964	0.499
7.966	0.499
7.967	0.499
7.969	0.499
7.970	0.499
7.972	0.499
7.974	0.499
7.975	0.499
7.977	0.499
7.978	0.499
7.980	0.499
7.982	0.499
7.983	0.499
7.985	0.499
7.986	0.499
7.988	0.499
7.989	0.499
7.991	0.499
7.993	0.499
7.994	0.499
7.996	0.499
7.997	0.499
7.999	0.499
8.001	0.499
8.002	0.499
8.004	0.499
8.005	0.499
8.007	0.499
8.009	0.499
8.010	0.499
8.012	0.499
8.013	0.499
8.015	0.499
8.017	0.499
8.018	0.499
8.020	0.499
8.021	0.499
8.023	0.499
8.025	0.499
8.026	0.499
8.028	0.499
8.029	0.499
8.031	0.499
8.033	0.499
8.034	0.499
8.036	0.499
8.037	0.499
8.039	0.499
8.041	0.499
8.042	0.499
8.044	0.499
8.045	0.499
8.047	0.499
8.049	0.499
8.050	0.499
8.052	0.499
8.053	0.499
8.055	0.499
8.057	0.499
8.058	0.499
8.060	0.499
8.061	0.499
8.063	0.499
8.065	0.499
8.066	0.499
8.068	0.499
8.069	0.499
8.071	0.499
8.073	0.499
8.074	0.499
8.076	0.499
8.077	0.499
8.079	0.499
8.081	0.499
8.082	0.499
8.084	0.499
8.085	0.499
8.087	0.499
8.089	0.499
8.090	0.499
8.092	0.499
8.093	0.499
8.095	0.499
8.096	0.499
8.098	0.499
8.100	0.499
8.101	0.499
8.103	0.499
8.104	0.499
8.106	0.499
8.108	0.499
8.109	0.499
8.111	0.499
8.112	0.499
8.114	0.499
8.116	0.499
8.117	0.499
8.119	0.499
8.120	0.499
8.122	0.499
8.124	0.499
8.125	0.499
8.127	0.499
8.128	0.499
8.130	0.499
8.132	0.499
8.133	0.499
8.135	0.499
8.136	0.499
8.138	0.499
8.140	0.499
8.141	0.499
8.143	0.499
8.144	0.499
8.146	0.499
8.148	0.499
8.149	0.499
8.151	0.499
8.152	0.499
8.154	0.499
8.156	0.499
8.157	0.499
8.159	0.499
8.160	0.499
8.162	0.499
8.164	0.499
8.165	0.499
8.167	0.499
8.168	0.499
8.170	0.499
8.172	0.499
8.173	0.499
8.175	0.499
8.176	0.499
8.178	0.499
8.180	0.499
8.181	0.499
8.183	0.499
8.184	0.499
8.186	0.499
8.188	0.499
8.189	0.499
8.191	0.499
8.192	0.499
8.194	0.499
8.196	0.499
8.197	0.499
8.199	0.499
8.200	0.499
8.202	0.499
8.203	0.499
8.205	0.499
8.207	0.499
8.208	0.499
8.210	0.499
8.211	0.499
8.213	0.499
8.215	0.499
8.216	0.499
8.218	0.499
8.219	0.499
8.221	0.499
8.223	0.499
8.224	0.499
8.226	0.499
8.227	0.499
8.229	0.499
8.231	0.499
8.232	0.499
8.234	0.499
8.235	0.499
8.237	0.499
8.239	0.499
8.240	0.499
8.242	0.499
8.243	0.499
8.245	0.499
8.247	0.499
8.248	0.499
8.250	0.499
8.251	0.499
8.253	0.499
8.255	0.499
8.256	0.499
8.258	0.499
8.259	0.499
8.261	0.499
8.263	0.499
8.264	0.499
8.266	0.499
8.267	0.499
8.269	0.499
8.271	0.499
8.272	0.499
8.274	0.499
8.275	0.499
8.277	0.499
8.279	0.499
8.280	0.499
8.282	0.499
8.283	0.499
8.285	0.499
8.287	0.499
8.288	0.499
8.290	0.499
8.291	0.499
8.293	0.499
8.295	0.499
8.296	0.499
8.298	0.499
8.299	0.499
8.301	0.499
8.303	0.499
8.304	0.499
8.306	0.499
8.307	0.499
8.309	0.499
8.310	0.499
8.312	0.499
8.314	0.499
8.315	0.499
8.317	0.499
8.318	0.499
8.320	0.499
8.322	0.499
8.323	0.499
8.325	0.499
8.326	0.499
8.328	0.499
8.330	0.499
8.331	0.499
8.333	0.499
8.334	0.499
8.336	0.499
8.338	0.499
8.339	0.499
8.341	0.499
8.342	0.499
8.344	0.499
8.346	0.499
8.347	0.499
8.349	0.499
8.350	0.499
8.352	0.499
8.354	0.499
8.355	0.499
8.357	0.499
8.358	0.499
8.360	0.499
8.362	0.499
8.363	0.499
8.365	0.499
8.366	0.499
8.368	0.499
8.370	0.499
8.371	0.499
8.373	0.499
8.374	0.499
8.376	0.499
8.378	0.499
8.379	0.499
8.381	0.499
8.382	0.499
8.384	0.499
8.386	0.499
8.387	0.499
8.389	0.499
8.390	0.499
8.392	0.499
8.394	0.499
8.395	0.499
8.397	0.499
8.398	0.499
8.400	0.499
8.402	0.499
8.403	0.499
8.405	0.499
8.406	0.499
8.408	0.499
8.410	0.499
8.411	0.499
8.413	0.499
8.414	0.499
8.416	0.499
8.417	0.499
8.419	0.499
8.421	0.499
8.422	0.499
8.424	0.499
8.425	0.499
8.427	0.499
8.429	0.499
8.430	0.499
8.432	0.499
8.433	0.499
8.435	0.499
8.437	0.499
8.438	0.499
8.440	0.499
8.441	0.499
8.443	0.499
8.445	0.499
8.446	0.499
8.448	0.499
8.449	0.499
8.451	0.499
8.453	0.499
8.454	0.499
8.456	0.499
8.457	0.499
8.459	0.499
8.461	0.499
8.462	0.499
8.464	0.499
8.465	0.499
8.467	0.499
8.469	0.499
8.470	0.499
8.472	0.499
8.473	0.499
8.475	0.499
8.477	0.499
8.478	0.499
8.480	0.499
8.481	0.499
8.483	0.499
8.485	0.499
8.486	0.499
8.488	0.499
8.489	0.499
8.491	0.499
8.493	0.499
8.494	0.499
8.496	0.499
8.497	0.499
8.499	0.499
8.501	0.499
8.502	0.499
8.504	0.499
8.505	0.499
8.507	0.499
8.509	0.499
8.510	0.499
8.512	0.499
8.513	0.499
8.515	0.499
8.517	0.499
8.518	0.499
8.520	0.499
8.521	0.499
8.523	0.499
8.524	0.499
8.526	0.499
8.528	0.499
8.529	0.499
8.531	0.499
8.532	0.499
8.534	0.499
8.536	0.499
8.537	0.499
8.539	0.499
8.540	0.499
8.542	0.499
8.544	0.499
8.545	0.499
8.547	0.499
8.548	0.499
8.550	0.499
8.552	0.499
8.553	0.499
8.555	0.499
8.556	0.499
8.558	0.499
8.560	0.499
8.561	0.499
8.563	0.499
8.564	0.499
8.566	0.499
8.568	0.499
8.569	0.499
8.571	0.499
8.572	0.499
8.574	0.499
8.576	0.499
8.577	0.499
8.579	0.499
8.580	0.499
8.582	0.499
8.584	0.499
8.585	0.499
8.587	0.499
8.588	0.499
8.590	0.499
8.592	0.499
8.593	0.499
8.595	0.499
8.596	0.499
8.598	0.499
8.600	0.499
8.601	0.499
8.603	0.499
8.604	0.499
8.606	0.499
8.608	0.499
8.609	0.499
8.611	0.499
8.612	0.499
8.614	0.499
8.616	0.499
8.617	0.499
8.619	0.499
8.620	0.499
8.622	0.499
8.624	0.499
8.625	0.499
8.627	0.499
8.628	0.499
8.630	0.499
8.631	0.499
8.633	0.499
8.635	0.499
8.636	0.499
8.638	0.499
8.639	0.499
8.641	0.499
8.643	0.499
8.644	0.499
8.646	0.499
8.647	0.499
8.649	0.499
8.651	0.499
8.652	0.499
8.654	0.499
8.655	0.499
8.657	0.499
8.659	0.499
8.660	0.499
8.662	0.499
8.663	0.499
8.665	0.499
8.667	0.499
8.668	0.499
8.670	0.499
8.671	0.499
8.673	0.499
8.675	0.499
8.676	0.499
8.678	0.499
8.679	0.499
8.681	0.499
8.683	0.499
8.684	0.499
8.686	0.499
8.687	0.499
8.689	0.499
8.691	0.499
8.692	0.499
8.694	0.499
8.695	0.499
8.697	0.499
8.699	0.499
8.700	0.499
8.702	0.499
8.703	0.499
8.705	0.499
8.707	0.499
8.708	0.499
8.710	0.499
8.711	0.499
8.713	0.499
8.715	0.499
8.716	0.499
8.718	0.499
8.719	0.499
8.721	0.499
8.723	0.499
8.724	0.499
8.726	0.499
8.727	0.499
8.729	0.499
8.731	0.499
8.732	0.499
8.734	0.499
8.735	0.499
8.737	0.499
8.738	0.499
8.740	0.499
8.742	0.499
8.743	0.499
8.745	0.499
8.746	0.499
8.748	0.499
8.750	0.499
8.751	0.499
8.753	0.499
8.754	0.499
8.756	0.499
8.758	0.499
8.759	0.499
8.761	0.499
8.762	0.499
8.764	0.499
8.766	0.499
8.767	0.499
8.769	0.499
8.770	0.499
8.772	0.499
8.774	0.499
8.775	0.499
8.777	0.499
8.778	0.499
8.780	0.499
8.782	0.499
8.783	0.499
8.785	0.499
8.786	0.499
8.788	0.499
8.790	0.499
8.791	0.499
8.793	0.499
8.794	0.499
8.796	0.499
8.798	0.499
8.799	0.499
8.801	0.499
8.802	0.499
8.804	0.499
8.806	0.499
8.807	0.499
8.809	0.499
8.810	0.499
8.812	0.499
8.814	0.499
8.815	0.499
8.817	0.499
8.818	0.499
8.820	0.499
8.822	0.499
8.823	0.499
8.825	0.499
8.826	0.499
8.828	0.499
8.830	0.499
8.831	0.499
8.833	0.499
8.834	0.499
8.836	0.499
8.837	0.499
8.839	0.499
8.841	0.499
8.842	0.499
8.844	0.499
8.845	0.499
8.847	0.499
8.849	0.499
8.850	0.499
8.852	0.499
8.853	0.499
8.855	0.499
8.857	0.499
8.858	0.499
8.860	0.499
8.861	0.499
8.863	0.499
8.865	0.499
8.866	0.499
8.868	0.499
8.869	0.499
8.871	0.499
8.873	0.499
8.874	0.499
8.876	0.499
8.877	0.499
8.879	0.499
8.881	0.499
8.882	0.499
8.884	0.499
8.885	0.499
8.887	0.499
8.889	0.499
8.890	0.499
8.892	0.499
8.893	0.499
8.895	0.499
8.897	0.499
8.898	0.499
8.900	0.499
8.901	0.499
8.903	0.499
8.905	0.499
8.906	0.499
8.908	0.499
8.909	0.499
8.911	0.499
8.913	0.499
8.914	0.499
8.916	0.499
8.917	0.499
8.919	0.499
8.921	0.499
8.922	0.499
8.924	0.499
8.925	0.499
8.927	0.499
8.929	0.499
8.930	0.499
8.932	0.499
8.933	0.499
8.935	0.499
8.937	0.499
8.938	0.499
8.940	0.499
8.941	0.499
8.943	0.499
8.944	0.499
8.946	0.499
8.948	0.499
8.949	0.499
8.951	0.499
8.952	0.499
8.954	0.499
8.956	0.499
8.957	0.499
8.959	0.499
8.960	0.499
8.962	0.499
8.964	0.499
8.965	0.499
8.967	0.499
8.968	0.499
8.970	0.499
8.972	0.499
8.973	0.499
8.975	0.499
8.976	0.499
8.978	0.499
8.980	0.499
8.981	0.499
8.983	0.499
8.984	0.499
8.986	0.499
8.988	0.499
8.989	0.499
8.991	0.499
8.992	0.499
8.994	0.499
8.996	0.499
8.997	0.499
8.999	0.499
9.000	0.499
9.002	0.499
9.004	0.499
9.005	0.499
9.007	0.499
9.008	0.499
9.010	0.499
9.012	0.499
9.013	0.499
9.015	0.499
9.016	0.499
9.018	0.499
9.020	0.499
9.021	0.499
9.023	0.499
9.024	0.499
9.026	0.499
9.028	0.499
9.029	0.499
9.031	0.499
9.032	0.499
9.034	0.499
9.036	0.499
9.037	0.499
9.039	0.499
9.040	0.499
9.042	0.499
9.044	0.499
9.045	0.499
9.047	0.499
9.048	0.499
9.050	0.499
9.051	0.499
9.053	0.499
9.055	0.499
9.056	0.499
9.058	0.499
9.059	0.499
9.061	0.499
9.063	0.499
9.064	0.499
9.066	0.499
9.067	0.499
9.069	0.499
9.071	0.499
9.072	0.499
9.074	0.499
9.075	0.499
9.077	0.499
9.079	0.499
9.080	0.499
9.082	0.499
9.083	0.499
9.085	0.499
9.087	0.499
9.088	0.499
9.090	0.499
9.091	0.499
9.093	0.499
9.095	0.499
9.096	0.499
9.098	0.499
9.099	0.499
9.101	0.499
9.103	0.499
9.104	0.499
9.106	0.499
9.107	0.499
9.109	0.499
9.111	0.499
9.112	0.499
9.114	0.499
9.115	0.499
9.117	0.499
9.119	0.499
9.120	0.499
9.122	0.499
9.123	0.499
9.125	0.499
9.127	0.499
9.128	0.499
9.130	0.499
9.131	0.499
9.133	0.499
9.135	0.499
9.136	0.499
9.138	0.499
9.139	0.499
9.141	0.499
9.143	0.499
9.144	0.499
9.146	0.499
9.147	0.499
9.149	0.499
9.151	0.499
9.152	0.499
9.154	0.499
9.155	0.499
9.157	0.499
9.158	0.499
9.160	0.499
9.162	0.499
9.163	0.499
9.165	0.499
9.166	0.499
9.168	0.499
9.170	0.499
9.171	0.499
9.173	0.499
9.174	0.499
9.176	0.499
9.178	0.499
9.179	0.499
9.181	0.499
9.182	0.499
9.184	0.499
9.186	0.499
9.187	0.499
9.189	0.499
9.190	0.499
9.192	0.499
9.194	0.499
9.195	0.499
9.197	0.499
9.198	0.499
9.200	0.499
9.202	0.499
9.203	0.499
9.205	0.499
9.206	0.499
9.208	0.499
9.210	0.499
9.211	0.499
9.213	0.499
9.214	0.499
9.216	0.499
9.218	0.499
9.219	0.499
9.221	0.499
9.222	0.499
9.224	0.499
9.226	0.499
9.227	0.499
9.229	0.499
9.230	0.499
9.232	0.499
9.234	0.499
9.235	0.499
9.237	0.499
9.238	0.499
9.240	0.499
9.242	0.499
9.243	0.499
9.245	0.499
9.246	0.499
9.248	0.499
9.250	0.499
9.251	0.499
9.253	0.499
9.254	0.499
9.256	0.499
9.258	0.499
9.259	0.499
9.261	0.499
9.262	0.499
9.264	0.499
9.265	0.499
9.267	0.499
9.269	0.499
9.270	0.499
9.272	0.499
9.273	0.499
9.275	0.499
9.277	0.499
9.278	0.499
9.280	0.499
9.281	0.499
9.283	0.499
9.285	0.499
9.286	0.499
9.288	0.499
9.289	0.499
9.291	0.499
9.293	0.499
9.294	0.499
9.296	0.499
9.297	0.499
9.299	0.499
9.301	0.499
9.302	0.499
9.304	0.499
9.305	0.499
9.307	0.499
9.309	0.499
9.310	0.499
9.312	0.499
9.313	0.499
9.315	0.499
9.317	0.499
9.318	0.499
9.320	0.499
9.321	0.499
9.323	0.499
9.325	0.499
9.326	0.499
9.328	0.499
9.329	0.499
9.331	0.499
9.333	0.499
9.334	0.499
9.336	0.499
9.337	0.499
9.339	0.499
9.341	0.499
9.342	0.499
9.344	0.499
9.345	0.499
9.347	0.499
9.349	0.499
9.350	0.499
9.352	0.499
9.353	0.499
9.355	0.499
9.357	0.499
9.358	0.499
9.360	0.499
9.361	0.499
9.363	0.499
9.365	0.499
9.366	0.499
9.368	0.499
9.369	0.499
9.371	0.499
9.372	0.499
9.374	0.499
9.376	0.499
9.377	0.499
9.379	0.499
9.380	0.499
9.382	0.499
9.384	0.499
9.385	0.499
9.387	0.499
9.388	0.499
9.390	0.499
9.392	0.499
9.393	0.499
9.395	0.499
9.396	0.499
9.398	0.499
9.400	0.499
9.401	0.499
9.403	0.499
9.404	0.499
9.406	0.499
9.408	0.499
9.409	0.499
9.411	0.499
9.412	0.499
9.414	0.499
9.416	0.499
9.417	0.499
9.419	0.499
9.420	0.499
9.422	0.499
9.424	0.499
9.425	0.499
9.427	0.499
9.428	0.499
9.430	0.499
9.432	0.499
9.433	0.499
9.435	0.499
9.436	0.499
9.438	0.499
9.440	0.499
9.441	0.499
9.443	0.499
9.444	0.499
9.446	0.499
9.448	0.499
9.449	0.499
9.451	0.499
9.452	0.499
9.454	0.499
9.456	0.499
9.457	0.499
9.459	0.499
9.460	0.499
9.462	0.499
9.464	0.499
9.465	0.499
9.467	0.499
9.468	0.499
9.470	0.499
9.472	0.499
9.473	0.499
9.475	0.499
9.476	0.499
9.478	0.499
9.479	0.499
9.481	0.499
9.483	0.499
9.484	0.499
9.486	0.499
9.487	0.499
9.489	0.499
9.491	0.499
9.492	0.499
9.494	0.499
9.495	0.499
9.497	0.499
9.499	0.499
9.500	0.499
9.502	0.499
9.503	0.499
9.505	0.499
9.507	0.499
9.508	0.499
9.510	0.499
9.511	0.499
9.513	0.499
9.515	0.499
9.516	0.499
9.518	0.499
9.519	0.499
9.521	0.499
9.523	0.499
9.524	0.499
9.526	0.499
9.527	0.499
9.529	0.499
9.531	0.499
9.532	0.499
9.534	0.499
9.535	0.499
9.537	0.499
9.539	0.499
9.540	0.499
9.542	0.499
9.543	0.499
9.545	0.499
9.547	0.499
9.548	0.499
9.550	0.499
9.551	0.499
9.553	0.499
9.555	0.499
9.556	0.499
9.558	0.499
9.559	0.499
9.561	0.499
9.563	0.499
9.564	0.499
9.566	0.499
9.567	0.499
9.569	0.499
9.571	0.499
9.572	0.499
9.574	0.499
9.575	0.499
9.577	0.499
9.579	0.499
9.580	0.499
9.582	0.499
9.583	0.499
9.585	0.499
9.586	0.499
9.588	0.499
9.590	0.499
9.591	0.499
9.593	0.499
9.594	0.499
9.596	0.499
9.598	0.499
9.599	0.499
9.601	0.499
9.602	0.499
9.604	0.499
9.606	0.499
9.607	0.499
9.609	0.499
9.610	0.499
9.612	0.499
9.614	0.499
9.615	0.499
9.617	0.499
9.618	0.499
9.620	0.499
9.622	0.499
9.623	0.499
9.625	0.499
9.626	0.499
9.628	0.499
9.630	0.499
9.631	0.499
9.633	0.499
9.634	0.499
9.636	0.499
9.638	0.499
9.639	0.499
9.641	0.499
9.642	0.499
9.644	0.499
9.646	0.499
9.647	0.499
9.649	0.499
9.650	0.499
9.652	0.499
9.654	0.499
9.655	0.499
9.657	0.499
9.658	0.499
9.660	0.499
9.662	0.499
9.663	0.499
9.665	0.499
9.666	0.499
9.668	0.499
9.670	0.499
9.671	0.499
9.673	0.499
9.674	0.499
9.676	0.499
9.678	0.499
9.679	0.499
9.681	0.499
9.682	0.499
9.684	0.499
9.686	0.499
9.687	0.499
9.689	0.499
9.690	0.499
9.692	0.499
9.693	0.499
9.695	0.499
9.697	0.499
9.698	0.499
9.700	0.499
9.701	0.499
9.703	0.499
9.705	0.499
9.706	0.499
9.708	0.499
9.709	0.499
9.711	0.499
9.713	0.499
9.714	0.499
9.716	0.499
9.717	0.499
9.719	0.499
9.721	0.499
9.722	0.499
9.724	0.499
9.725	0.499
9.727	0.499
9.729	0.499
9.730	0.499
9.732	0.499
9.733	0.499
9.735	0.499
9.737	0.499
9.738	0.499
9.740	0.499
9.741	0.499
9.743	0.499
9.745	0.499
9.746	0.499
9.748	0.499
9.749	0.499
9.751	0.499
9.753	0.499
9.754	0.499
9.756	0.499
9.757	0.499
9.759	0.499
9.761	0.499
9.762	0.499
9.764	0.499
9.765	0.499
9.767	0.499
9.769	0.499
9.770	0.499
9.772	0.499
9.773	0.499
9.775	0.499
9.777	0.499
9.778	0.499
9.780	0.499
9.781	0.499
9.783	0.499
9.785	0.499
9.786	0.499
9.788	0.499
9.789	0.499
9.791	0.499
9.792	0.499
9.794	0.499
9.796	0.499
9.797	0.499
9.799	0.499
9.800	0.499
9.802	0.499
9.804	0.499
9.805	0.499
9.807	0.499
9.808	0.499
9.810	0.499
9.812	0.499
9.813	0.499
9.815	0.499
9.816	0.499
9.818	0.499
9.820	0.499
9.821	0.499
9.823	0.499
9.824	0.499
9.826	0.499
9.828	0.499
9.829	0.499
9.831	0.499
9.832	0.499
9.834	0.499
9.836	0.499
9.837	0.499
9.839	0.499
9.840	0.499
9.842	0.499
9.844	0.499
9.845	0.499
9.847	0.499
9.848	0.499
9.850	0.499
9.852	0.499
9.853	0.499
9.855	0.499
9.856	0.499
9.858	0.499
9.860	0.499
9.861	0.499
9.863	0.499
9.864	0.499
9.866	0.499
9.868	0.499
9.869	0.499
9.871	0.499
9.872	0.499
9.874	0.499
9.876	0.499
9.877	0.499
9.879	0.499
9.880	0.499
9.882	0.499
9.884	0.499
9.885	0.499
9.887	0.499
9.888	0.499
9.890	0.499
9.892	0.499
9.893	0.499
9.895	0.499
9.896	0.499
9.898	0.499
9.899	0.499
9.901	0.499
9.903	0.499
9.904	0.499
9.906	0.499
9.907	0.499
9.909	0.499
9.911	0.499
9.912	0.499
9.914	0.499
9.915	0.499
9.917	0.499
9.919	0.499
9.920	0.499
9.922	0.499
9.923	0.499
9.925	0.499
9.927	0.499
9.928	0.499
9.930	0.499
9.931	0.499
9.933	0.499
9.935	0.499
9.936	0.499
9.938	0.499
9.939	0.499
9.941	0.499
9.943	0.499
9.944	0.499
9.946	0.499
9.947	0.499
9.949	0.499
9.951	0.499
9.952	0.499
9.954	0.499
9.955	0.499
9.957	0.499
9.959	0.499
9.960	0.499
9.962	0.499
9.963	0.499
9.965	0.499
9.967	0.499
9.968	0.499
9.970	0.499
9.971	0.499
9.973	0.499
9.975	0.499
9.976	0.499
9.978	0.499
9.979	0.499
9.981	0.499
9.983	0.499
9.984	0.499
9.986	0.499
9.987	0.499
9.989	0.499
9.991	0.499
9.992	0.499
9.994	0.499
9.995	0.499
9.997	0.499
9.999	0.499
10.000	0.499
10.002	0.499
10.003	0.499
10.005	0.499
10.006	0.499
10.008	0.499
10.010	0.499
10.011	0.499
10.013	0.499
10.014	0.499
10.016	0.499
10.018	0.499
10.019	0.499
10.021	0.499
10.022	0.499
10.024	0.499
10.026	0.499
10.027	0.499
10.029	0.499
10.030	0.499
10.032	0.499
10.034	0.499
10.035	0.499
10.037	0.499
10.038	0.499
10.040	0.499
10.042	0.499
10.043	0.499
10.045	0.499
10.046	0.499
10.048	0.499
10.050	0.499
10.051	0.499
10.053	0.499
10.054	0.499
10.056	0.499
10.058	0.499
10.059	0.499
10.061	0.499
10.062	0.499
10.064	0.499
10.066	0.499
10.067	0.499
10.069	0.499
10.070	0.499
10.072	0.499
10.074	0.499
10.075	0.499
10.077	0.499
10.078	0.499
10.080	0.499
10.082	0.499
10.083	0.499
10.085	0.499
10.086	0.499
10.088	0.499
10.090	0.499
10.091	0.499
10.093	0.499
10.094	0.499
10.096	0.499
10.098	0.499
10.099	0.499
10.101	0.499
10.102	0.499
10.104	0.499
10.106	0.499
10.107	0.499
10.109	0.499
10.110	0.499
10.112	0.499
10.113	0.499
10.115	0.499
10.117	0.499
10.118	0.499
10.120	0.499
10.121	0.499
10.123	0.499
10.125	0.499
10.126	0.499
10.128	0.499
10.129	0.499
10.131	0.499
10.133	0.499
10.134	0.499
10.136	0.499
10.137	0.499
10.139	0.499
10.141	0.499
10.142	0.499
10.144	0.499
10.145	0.499
10.147	0.499
10.149	0.499
10.150	0.499
10.152	0.499
10.153	0.499
10.155	0.499
10.157	0.499
10.158	0.499
10.160	0.499
10.161	0.499
10.163	0.499
10.165	0.499
10.166	0.499
10.168	0.499
10.169	0.499
10.171	0.499
10.173	0.499
10.174	0.499
10.176	0.499
10.177	0.499
10.179	0.499
10.181	0.499
10.182	0.499
10.184	0.499
10.185	0.499
10.187	0.499
10.189	0.499
10.190	0.499
10.192	0.499
10.193	0.499
10.195	0.499
10.197	0.499
10.198	0.499
10.200	0.499
10.201	0.499
10.203	0.499
10.205	0.499
10.206	0.499
10.208	0.499
10.209	0.499
10.211	0.499
10.213	0.499
10.214	0.499
10.216	0.499
10.217	0.499
10.219	0.499
10.220	0.499
10.222	0.499
10.224	0.499
10.225	0.499
10.227	0.499
10.228	0.499
10.230	0.499
10.232	0.499
10.233	0.499
10.235	0.499
10.236	0.499
10.238	0.499
10.240	0.499
10.241	0.499
10.243	0.499
10.244	0.499
10.246	0.499
10.248	0.499
10.249	0.499
10.251	0.499
10.252	0.499
10.254	0.499
10.256	0.499
10.257	0.499
10.259	0.499
10.260	0.499
10.262	0.499
10.264	0.499
10.265	0.499
10.267	0.499
10.268	0.499
10.270	0.499
10.272	0.499
10.273	0.499
10.275	0.499
10.276	0.499
10.278	0.499
10.280	0.499
10.281	0.499
10.283	0.499
10.284	0.499
10.286	0.499
10.288	0.499
10.289	0.499
10.291	0.499
10.292	0.499
10.294	0.499
10.296	0.499
10.297	0.499
10.299	0.499
10.300	0.499
10.302	0.499
10.304	0.499
10.305	0.499
10.307	0.499
10.308	0.499
10.310	0.499
10.312	0.499
10.313	0.499
10.315	0.499
10.316	0.499
10.318	0.499
10.320	0.499
10.321	0.499
10.323	0.499
10.324	0.499
10.326	0.499
10.327	0.499
10.329	0.499
10.331	0.499
10.332	0.499
10.334	0.499
10.335	0.499
10.337	0.499
10.339	0.499
10.340	0.499
10.342	0.499
10.343	0.499
10.345	0.499
10.347	0.499
10.348	0.499
10.350	0.499
10.351	0.499
10.353	0.499
10.355	0.499
10.356	0.499
10.358	0.499
10.359	0.499
10.361	0.499
10.363	0.499
10.364	0.499
10.366	0.499
10.367	0.499
10.369	0.499
10.371	0.499
10.372	0.499
10.374	0.499
10.375	0.499
10.377	0.499
10.379	0.499
10.380	0.499
10.382	0.499
10.383	0.499
10.385	0.499
10.387	0.499
10.388	0.499
10.390	0.499
10.391	0.499
10.393	0.499
10.395	0.499
10.396	0.499
10.398	0.499
10.399	0.499
10.401	0.499
10.403	0.499
10.404	0.499
10.406	0.499
10.407	0.499
10.409	0.499
10.411	0.499
10.412	0.499
10.414	0.499
10.415	0.499
10.417	0.499
10.419	0.499
10.420	0.499
10.422	0.499
10.423	0.499
10.425	0.499
10.427	0.499
10.428	0.499
10.430	0.499
10.431	0.499
10.433	0.499
10.434	0.499
10.436	0.499
10.438	0.499
10.439	0.499
10.441	0.499
10.442	0.499
10.444	0.499
10.446	0.499
10.447	0.499
10.449	0.499
10.450	0.499
10.452	0.499
10.454	0.499
10.455	0.499
10.457	0.499
10.458	0.499
10.460	0.499
10.462	0.499
10.463	0.499
10.465	0.499
10.466	0.499
10.468	0.499
10.470	0.499
10.471	0.499
10.473	0.499
10.474	0.499
10.476	0.499
10.478	0.499
10.479	0.499
10.481	0.499
10.482	0.499
10.484	0.499
10.486	0.499
10.487	0.499
10.489	0.499
10.490	0.499
10.492	0.499
10.494	0.499
10.495	0.499
10.497	0.499
10.498	0.499
10.500	0.499
10.502	0.499
10.503	0.499
10.505	0.499
10.506	0.499
10.508	0.499
10.510	0.499
10.511	0.499
10.513	0.499
10.514	0.499
10.516	0.499
10.518	0.499
10.519	0.499
10.521	0.499
10.522	0.499
10.524	0.499
10.526	0.499
10.527	0.499
10.529	0.499
10.530	0.499
10.532	0.499
10.534	0.499
10.535	0.499
10.537	0.499
10.538	0.499
10.540	0.499
10.541	0.499
10.543	0.499
10.545	0.499
10.546	0.499
10.548	0.499
10.549	0.499
10.551	0.499
10.553	0.499
10.554	0.499
10.556	0.499
10.557	0.499
10.559	0.499
10.561	0.499
10.562	0.499
10.564	0.499
10.565	0.499
10.567	0.499
10.569	0.499
10.570	0.499
10.572	0.499
10.573	0.499
10.575	0.499
10.577	0.499
10.578	0.499
10.580	0.499
10.581	0.499
10.583	0.499
10.585	0.499
10.586	0.499
10.588	0.499
10.589	0.499
10.591	0.499
10.593	0.499
10.594	0.500
10.596	0.500
10.597	0.500
10.599	0.500
10.601	0.500
10.602	0.500
10.604	0.500
10.605	0.500
10.607	0.500
10.609	0.500
10.610	0.500
10.612	0.500
10.613	0.500
10.615	0.500
10.617	0.500
10.618	0.500
10.620	0.500
10.621	0.500
10.623	0.500
10.625	0.500
10.626	0.500
10.628	0.500
10.629	0.500
10.631	0.500
10.633	0.500
10.634	0.500
10.636	0.500
10.637	0.500
10.639	0.500
10.641	0.500
10.642	0.500
10.644	0.500
10.645	0.500
10.647	0.500
10.648	0.500
10.650	0.500
10.652	0.500
10.653	0.500
10.655	0.500
10.656	0.500
10.658	0.500
10.660	0.500
10.661	0.500
10.663	0.500
10.664	0.500
10.666	0.500
10.668	0.500
10.669	0.500
10.671	0.500
10.672	0.500
10.674	0.500
10.676	0.500
10.677	0.500
10.679	0.500
10.680	0.500
10.682	0.500
10.684	0.500
10.685	0.500
10.687	0.500
10.688	0.500
10.690	0.500
10.692	0.500
10.693	0.500
10.695	0.500
10.696	0.500
10.698	0.500
10.700	0.500
10.701	0.500
10.703	0.500
10.704	0.500
10.706	0.500
10.708	0.500
10.709	0.500
10.711	0.500
10.712	0.500
10.714	0.500
10.716	0.500
10.717	0.500
10.719	0.500
10.720	0.500
10.722	0.500
10.724	0.500
10.725	0.500
10.727	0.500
10.728	0.500
10.730	0.500
10.732	0.500
10.733	0.500
10.735	0.500
10.736	0.500
10.738	0.500
10.740	0.500
10.741	0.500
10.743	0.500
10.744	0.500
10.746	0.500
10.747	0.500
10.749	0.500
10.751	0.500
10.752	0.500
10.754	0.500
10.755	0.500
10.757	0.500
10.759	0.500
10.760	0.500
10.762	0.500
10.763	0.500
10.765	0.500
10.767	0.500
10.768	0.500
10.770	0.500
10.771	0.500
10.773	0.500
10.775	0.500
10.776	0.500
10.778	0.500
10.779	0.500
10.781	0.500
10.783	0.500
10.784	0.500
10.786	0.500
10.787	0.500
10.789	0.500
10.791	0.500
10.792	0.500
10.794	0.500
10.795	0.500
10.797	0.500
10.799	0.500
10.800	0.500
10.802	0.500
10.803	0.500
10.805	0.500
10.807	0.500
10.808	0.500
10.810	0.500
10.811	0.500
10.813	0.500
10.815	0.500
10.816	0.500
10.818	0.500
10.819	0.500
10.821	0.500
10.823	0.500
10.824	0.500
10.826	0.500
10.827	0.500
10.829	0.500
10.831	0.500
10.832	0.500
10.834	0.500
10.835	0.500
10.837	0.500
10.839	0.500
10.840	0.500
10.842	0.500
10.843	0.500
10.845	0.500
10.847	0.500
10.848	0.500
10.850	0.500
10.851	0.500
10.853	0.500
10.854	0.500
10.856	0.500
10.858	0.500
10.859	0.500
10.861	0.500
10.862	0.500
10.864	0.500
10.866	0.500
10.867	0.500
10.869	0.500
10.870	0.500
10.872	0.500
10.874	0.500
10.875	0.500
10.877	0.500
10.878	0.500
10.880	0.500
10.882	0.500
10.883	0.500
10.885	0.500
10.886	0.500
10.888	0.500
10.890	0.500
10.891	0.500
10.893	0.500
10.894	0.500
10.896	0.500
10.898	0.500
10.899	0.500
10.901	0.500
10.902	0.500
10.904	0.500
10.906	0.500
10.907	0.500
10.909	0.500
10.910	0.500
10.912	0.500
10.914	0.500
10.915	0.500
10.917	0.500
10.918	0.500
10.920	0.500
10.922	0.500
10.923	0.500
10.925	0.500
10.926	0.500
10.928	0.500
10.930	0.500
10.931	0.500
10.933	0.500
10.934	0.500
10.936	0.500
10.938	0.500
10.939	0.500
10.941	0.500
10.942	0.500
10.944	0.500
10.946	0.500
10.947	0.500
10.949	0.500
10.950	0.500
10.952	0.500
10.954	0.500
10.955	0.500
10.957	0.500
10.958	0.500
10.960	0.500
10.961	0.500
10.963	0.500
10.965	0.500
10.966	0.500
10.968	0.500
10.969	0.500
10.971	0.500
10.973	0.500
10.974	0.500
10.976	0.500
10.977	0.500
10.979	0.500
10.981	0.500
10.982	0.500
10.984	0.500
10.985	0.500
10.987	0.500
10.989	0.500
10.990	0.500
10.992	0.500
10.993	0.500
10.995	0.500
10.997	0.500
10.998	0.500
11.000	0.500
11.001	0.500
11.003	0.500
11.005	0.500
11.006	0.500
11.008	0.500
11.009	0.500
11.011	0.500
11.013	0.500
11.014	0.500
11.016	0.500
11.017	0.500
11.019	0.500
11.021	0.500
11.022	0.500
11.024	0.500
11.025	0.500
11.027	0.500
11.029	0.500
11.030	0.500
11.032	0.500
11.033	0.500
11.035	0.500
11.037	0.500
11.038	0.500
11.040	0.500
11.041	0.500
11.043	0.500
11.045	0.500
11.046	0.500
11.048	0.500
11.049	0.500
11.051	0.500
11.053	0.500
11.054	0.500
11.056	0.500
11.057	0.500
11.059	0.500
11.061	0.500
11.062	0.500
11.064	0.500
11.065	0.500
11.067	0.500
11.068	0.500
11.070	0.500
11.072	0.500
11.073	0.500
11.075	0.500
11.076	0.500
11.078	0.500
11.080	0.500
11.081	0.500
11.083	0.500
11.084	0.500
11.086	0.500
11.088	0.500
11.089	0.500
11.091	0.500
11.092	0.500
11.094	0.500
11.096	0.500
11.097	0.500
11.099	0.500
11.100	0.500
11.102	0.500
11.104	0.500
11.105	0.500
11.107	0.500
11.108	0.500
11.110	0.500
11.112	0.500
11.113	0.500
11.115	0.500
11.116	0.500
11.118	0.500
11.120	0.500
11.121	0.500
11.123	0.500
11.124	0.500
11.126	0.500
11.128	0.500
11.129	0.500
11.131	0.500
11.132	0.500
11.134	0.500
11.136	0.500
11.137	0.500
11.139	0.500
11.140	0.500
11.142	0.500
11.144	0.500
11.145	0.500
11.147	0.500
11.148	0.500
11.150	0.500
11.152	0.500
11.153	0.500
11.155	0.500
11.156	0.500
11.158	0.500
11.160	0.500
11.161	0.500
11.163	0.500
11.164	0.500
11.166	0.500
11.168	0.500
11.169	0.500
11.171	0.500
11.172	0.500
11.174	0.500
11.175	0.500
11.177	0.500
11.179	0.500
11.180	0.500
11.182	0.500
11.183	0.500
11.185	0.500
11.187	0.500
11.188	0.500
11.190	0.500
11.191	0.500
11.193	0.500
11.195	0.500
11.196	0.500
11.198	0.500
11.199	0.500
11.201	0.500
11.203	0.500
11.204	0.500
11.206	0.500
11.207	0.500
11.209	0.500
11.211	0.500
11.212	0.500
11.214	0.500
11.215	0.500
11.217	0.500
11.219	0.500
11.220	0.500
11.222	0.500
11.223	0.500
11.225	0.500
11.227	0.500
11.228	0.500
11.230	0.500
11.231	0.500
11.233	0.500
11.235	0.500
11.236	0.500
11.238	0.500
11.239	0.500
11.241	0.500
11.243	0.500
11.244	0.500
11.246	0.500
11.247	0.500
11.249	0.500
11.251	0.500
11.252	0.500
11.254	0.500
11.255	0.500
11.257	0.500
11.259	0.500
11.260	0.500
11.262	0.500
11.263	0.500
11.265	0.500
11.267	0.500
11.268	0.500
11.270	0.500
11.271	0.500
11.273	0.500
11.275	0.500
11.276	0.500
11.278	0.500
11.279	0.500
11.281	0.500
11.282	0.500
11.284	0.500
11.286	0.500
11.287	0.500
11.289	0.500
11.290	0.500
11.292	0.500
11.294	0.500
11.295	0.500
11.297	0.500
11.298	0.500
11.300	0.500
11.302	0.500
11.303	0.500
11.305	0.500
11.306	0.500
11.308	0.500
11.310	0.500
11.311	0.500
11.313	0.500
11.314	0.500
11.316	0.500
11.318	0.500
11.319	0.500
11.321	0.500
11.322	0.500
11.324	0.500
11.326	0.500
11.327	0.500
11.329	0.500
11.330	0.500
11.332	0.500
11.334	0.500
11.335	0.500
11.337	0.500
11.338	0.500
11.340	0.500
11.342	0.500
11.343	0.500
11.345	0.500
11.346	0.500
11.348	0.500
11.350	0.500
11.351	0.500
11.353	0.500
11.354	0.500
11.356	0.500
11.358	0.500
11.359	0.500
11.361	0.500
11.362	0.500
11.364	0.500
11.366	0.500
11.367	0.500
11.369	0.500
11.370	0.500
11.372	0.500
11.374	0.500
11.375	0.500
11.377	0.500
11.378	0.500
11.380	0.500
11.382	0.500
11.383	0.500
11.385	0.500
11.386	0.500
11.388	0.500
11.389	0.500
11.391	0.500
11.393	0.500
11.394	0.500
11.396	0.500
11.397	0.500
11.399	0.500
11.401	0.500
11.402	0.500
11.404	0.500
11.405	0.500
11.407	0.500
11.409	0.500
11.410	0.500
11.412	0.500
11.413	0.500
11.415	0.500
11.417	0.500
11.418	0.500
11.420	0.500
11.421	0.500
11.423	0.500
11.425	0.500
11.426	0.500
11.428	0.500
11.429	0.500
11.431	0.500
11.433	0.500
11.434	0.500
11.436	0.500
11.437	0.500
11.439	0.500
11.441	0.500
11.442	0.500
11.444	0.500
11.445	0.500
11.447	0.500
11.449	0.500
11.450	0.500
11.452	0.500
11.453	0.500
11.455	0.500
11.457	0.500
11.458	0.500
11.460	0.500
11.461	0.500
11.463	0.500
11.465	0.500
11.466	0.500
11.468	0.500
11.469	0.500
11.471	0.500
11.473	0.500
11.474	0.500
11.476	0.500
11.477	0.500
11.479	0.500
11.481	0.500
11.482	0.500
11.484	0.500
11.485	0.500
11.487	0.500
11.489	0.500
11.490	0.500
11.492	0.500
11.493	0.500
11.495	0.500
11.496	0.500
11.498	0.500
11.500	0.500
11.501	0.500
11.503	0.500
11.504	0.500
11.506	0.500
11.508	0.500
11.509	0.500
11.511	0.500
11.512	0.500
11.514	0.500
11.516	0.500
11.517	0.500
11.519	0.500
11.520	0.500
11.522	0.500
11.524	0.500
11.525	0.500
11.527	0.500
11.528	0.500
11.530	0.500
11.532	0.500
11.533	0.500
11.535	0.500
11.536	0.500
11.538	0.500
11.540	0.500
11.541	0.500
11.543	0.500
11.544	0.500
11.546	0.500
11.548	0.500
11.549	0.500
11.551	0.500
11.552	0.500
11.554	0.500
11.556	0.500
11.557	0.500
11.559	0.500
11.560	0.500
11.562	0.500
11.564	0.500
11.565	0.500
11.567	0.500
11.568	0.500
11.570	0.500
11.572	0.500
11.573	0.500
11.575	0.500
11.576	0.500
11.578	0.500
11.580	0.500
11.581	0.500
11.583	0.500
11.584	0.500
11.586	0.500
11.588	0.500
11.589	0.500
11.591	0.500
11.592	0.500
11.594	0.500
11.596	0.500
11.597	0.500
11.599	0.500
11.600	0.500
11.602	0.500
11.603	0.500
11.605	0.500
11.607	0.500
11.608	0.500
11.610	0.500
11.611	0.500
11.613	0.500
11.615	0.500
11.616	0.500
11.618	0.500
11.619	0.500
11.621	0.500
11.623	0.500
11.624	0.500
11.626	0.500
11.627	0.500
11.629	0.500
11.631	0.500
11.632	0.500
11.634	0.500
11.635	0.500
11.637	0.500
11.639	0.500
11.640	0.500
11.642	0.500
11.643	0.500
11.645	0.500
11.647	0.500
11.648	0.500
11.650	0.500
11.651	0.500
11.653	0.500
11.655	0.500
11.656	0.500
11.658	0.500
11.659	0.500
11.661	0.500
11.663	0.500
11.664	0.500
11.666	0.500
11.667	0.500
11.669	0.500
11.671	0.500
11.672	0.500
11.674	0.500
11.675	0.500
11.677	0.500
11.679	0.500
11.680	0.500
11.682	0.500
11.683	0.500
11.685	0.500
11.687	0.500
11.688	0.500
11.690	0.500
11.691	0.500
11.693	0.500
11.695	0.500
11.696	0.500
11.698	0.500
11.699	0.500
11.701	0.500
11.702	0.500
11.704	0.500
11.706	0.500
11.707	0.500
11.709	0.500
11.710	0.500
11.712	0.500
11.714	0.500
11.715	0.500
11.717	0.500
11.718	0.500
11.720	0.500
11.722	0.500
11.723	0.500
11.725	0.500
11.726	0.500
11.728	0.500
11.730	0.500
11.731	0.500
11.733	0.500
11.734	0.500
11.736	0.500
11.738	0.500
11.739	0.500
11.741	0.500
11.742	0.500
11.744	0.500
11.746	0.500
11.747	0.500
11.749	0.500
11.750	0.500
11.752	0.500
11.754	0.500
11.755	0.500
11.757	0.500
11.758	0.500
11.760	0.500
11.762	0.500
11.763	0.500
11.765	0.500
11.766	0.500
11.768	0.500
11.770	0.500
11.771	0.500
11.773	0.500
11.774	0.500
11.776	0.500
11.778	0.500
11.779	0.500
11.781	0.500
11.782	0.500
11.784	0.500
11.786	0.500
11.787	0.500
11.789	0.500
11.790	0.500
11.792	0.500
11.794	0.500
11.795	0.500
11.797	0.500
11.798	0.500
11.800	0.500
11.802	0.500
11.803	0.500
11.805	0.500
11.806	0.500
11.808	0.500
11.809	0.500
11.811	0.500
11.813	0.500
11.814	0.500
11.816	0.500
11.817	0.500
11.819	0.500
11.821	0.500
11.822	0.500
11.824	0.500
11.825	0.500
11.827	0.500
11.829	0.500
11.830	0.500
11.832	0.500
11.833	0.500
11.835	0.500
11.837	0.500
11.838	0.500
11.840	0.500
11.841	0.500
11.843	0.500
11.845	0.500
11.846	0.500
11.848	0.500
11.849	0.500
11.851	0.500
11.853	0.500
11.854	0.500
11.856	0.500
11.857	0.500
11.859	0.500
11.861	0.500
11.862	0.500
11.864	0.500
11.865	0.500
11.867	0.500
11.869	0.500
11.870	0.500
11.872	0.500
11.873	0.500
11.875	0.500
11.877	0.500
11.878	0.500
11.880	0.500
11.881	0.500
11.883	0.500
11.885	0.500
11.886	0.500
11.888	0.500
11.889	0.500
11.891	0.500
11.893	0.500
11.894	0.500
11.896	0.500
11.897	0.500
11.899	0.500
11.901	0.500
11.902	0.500
11.904	0.500
11.905	0.500
11.907	0.500
11.909	0.500
11.910	0.500
11.912	0.500
11.913	0.500
11.915	0.500
11.916	0.500
11.918	0.500
11.920	0.500
11.921	0.500
11.923	0.500
11.924	0.500
11.926	0.500
11.928	0.500
11.929	0.500
11.931	0.500
11.932	0.500
11.934	0.500
11.936	0.500
11.937	0.500
11.939	0.500
11.940	0.500
11.942	0.500
11.944	0.500
11.945	0.500
11.947	0.500
11.948	0.500
11.950	0.500
11.952	0.500
11.953	0.500
11.955	0.500
11.956	0.500
11.958	0.500
11.960	0.500
11.961	0.500
11.963	0.500
11.964	0.500
11.966	0.500
11.968	0.500
11.969	0.500
11.971	0.500
11.972	0.500
11.974	0.500
11.976	0.500
11.977	0.500
11.979	0.500
11.980	0.500
11.982	0.500
11.984	0.500
11.985	0.500
11.987	0.500
11.988	0.500
11.990	0.500
11.992	0.500
11.993	0.500
11.995	0.500
11.996	0.500
11.998	0.500
12.000	0.500
12.001	0.500
12.003	0.500
12.004	0.500
12.006	0.500
12.008	0.500
12.009	0.500
12.011	0.500
12.012	0.500
12.014	0.500
12.016	0.500
12.017	0.500
12.019	0.500
12.020	0.500
12.022	0.500
12.023	0.500
12.025	0.500
12.027	0.500
12.028	0.500
12.030	0.500
12.031	0.500
12.033	0.500
12.035	0.500
12.036	0.500
12.038	0.500
12.039	0.500
12.041	0.500
12.043	0.500
12.044	0.500
12.046	0.500
12.047	0.500
12.049	0.500
12.051	0.500
12.052	0.500
12.054	0.500
12.055	0.500
12.057	0.500
12.059	0.500
12.060	0.500
12.062	0.500
12.063	0.500
12.065	0.500
12.067	0.500
12.068	0.500
12.070	0.500
12.071	0.500
12.073	0.500
12.075	0.500
12.076	0.500
12.078	0.500
12.079	0.500
12.081	0.500
12.083	0.500
12.084	0.500
12.086	0.500
12.087	0.500
12.089	0.500
12.091	0.500
12.092	0.500
12.094	0.500
12.095	0.500
12.097	0.500
12.099	0.500
12.100	0.500
12.102	0.500
12.103	0.500
12.105	0.500
12.107	0.500
12.108	0.500
12.110	0.500
12.111	0.500
12.113	0.500
12.115	0.500
12.116	0.500
12.118	0.500
12.119	0.500
12.121	0.500
12.123	0.500
12.124	0.500
12.126	0.500
12.127	0.500
12.129	0.500
12.130	0.500
12.132	0.500
12.134	0.500
12.135	0.500
12.137	0.500
12.138	0.500
12.140	0.500
12.142	0.500
12.143	0.500
12.145	0.500
12.146	0.500
12.148	0.500
12.150	0.500
12.151	0.500
12.153	0.500
12.154	0.500
12.156	0.500
12.158	0.500
12.159	0.500
12.161	0.500
12.162	0.500
12.164	0.500
12.166	0.500
12.167	0.500
12.169	0.500
12.170	0.500
12.172	0.500
12.174	0.500
12.175	0.500
12.177	0.500
12.178	0.500
12.180	0.500
12.182	0.500
12.183	0.500
12.185	0.500
12.186	0.500
12.188	0.500
12.190	0.500
12.191	0.500
12.193	0.500
12.194	0.500
12.196	0.500
12.198	0.500
12.199	0.500
12.201	0.500
12.202	0.500
12.204	0.500
12.206	0.500
12.207	0.500
12.209	0.500
12.210	0.500
12.212	0.500
12.214	0.500
12.215	0.500
12.217	0.500
12.218	0.500
12.220	0.500
12.222	0.500
12.223	0.500
12.225	0.500
12.226	0.500
12.228	0.500
12.230	0.500
12.231	0.500
12.233	0.500
12.234	0.500
12.236	0.500
12.237	0.500
12.239	0.500
12.241	0.500
12.242	0.500
12.244	0.500
12.245	0.500
12.247	0.500
12.249	0.500
12.250	0.500
12.252	0.500
12.253	0.500
12.255	0.500
12.257	0.500
12.258	0.500
12.260	0.500
12.261	0.500
12.263	0.500
12.265	0.500
12.266	0.500
12.268	0.500
12.269	0.500
12.271	0.500
12.273	0.500
12.274	0.500
12.276	0.500
12.277	0.500
12.279	0.500
12.281	0.500
12.282	0.500
12.284	0.500
12.285	0.500
12.287	0.500
12.289	0.500
12.290	0.500
12.292	0.500
12.293	0.500
12.295	0.500
12.297	0.500
12.298	0.500
12.300	0.500
12.301	0.500
12.303	0.500
12.305	0.500
12.306	0.500
12.308	0.500
12.309	0.500
12.311	0.500
12.313	0.500
12.314	0.500
12.316	0.500
12.317	0.500
12.319	0.500
12.321	0.500
12.322	0.500
12.324	0.500
12.325	0.500
12.327	0.500
12.329	0.500
12.330	0.500
12.332	0.500
12.333	0.500
12.335	0.500
12.337	0.500
12.338	0.500
12.340	0.500
12.341	0.500
12.343	0.500
12.344	0.500
12.346	0.500
12.348	0.500
12.349	0.500
12.351	0.500
12.352	0.500
12.354	0.500
12.356	0.500
12.357	0.500
12.359	0.500
12.360	0.500
12.362	0.500
12.364	0.500
12.365	0.500
12.367	0.500
12.368	0.500
12.370	0.500
12.372	0.500
12.373	0.500
12.375	0.500
12.376	0.500
12.378	0.500
12.380	0.500
12.381	0.500
12.383	0.500
12.384	0.500
12.386	0.500
12.388	0.500
12.389	0.500
12.391	0.500
12.392	0.500
12.394	0.500
12.396	0.500
12.397	0.500
12.399	0.500
12.400	0.500
12.402	0.500
12.404	0.500
12.405	0.500
12.407	0.500
12.408	0.500
12.410	0.500
12.412	0.500
12.413	0.500
12.415	0.500
12.416	0.500
12.418	0.500
12.420	0.500
12.421	0.500
12.423	0.500
12.424	0.500
12.426	0.500
12.428	0.500
12.429	0.500
12.431	0.500
12.432	0.500
12.434	0.500
12.436	0.500
12.437	0.500
12.439	0.500
12.440	0.500
12.442	0.500
12.444	0.500
12.445	0.500
12.447	0.500
12.448	0.500
12.450	0.500
12.451	0.500
12.453	0.500
12.455	0.500
12.456	0.500
12.458	0.500
12.459	0.500
12.461	0.500
12.463	0.500
12.464	0.500
12.466	0.500
12.467	0.500
12.469	0.500
12.471	0.500
12.472	0.500
12.474	0.500
12.475	0.500
12.477	0.500
12.479	0.500
12.480	0.500
12.482	0.500
12.483	0.500
12.485	0.500
12.487	0.500
12.488	0.500
12.490	0.500
12.491	0.500
12.493	0.500
12.495	0.500
12.496	0.500
12.498	0.500
12.499	0.500
12.501	0.500
12.503	0.500
12.504	0.500
12.506	0.500
12.507	0.500
12.509	0.500
12.511	0.500
12.512	0.500
12.514	0.500
12.515	0.500
12.517	0.500
12.519	0.500
12.520	0.500
12.522	0.500
12.523	0.500
12.525	0.500
12.527	0.500
12.528	0.500
12.530	0.500
12.531	0.500
12.533	0.500
12.535	0.500
12.536	0.500
12.538	0.500
12.539	0.500
12.541	0.500
12.543	0.500
12.544	0.500
12.546	0.500
12.547	0.500
12.549	0.500
12.551	0.500
12.552	0.500
12.554	0.500
12.555	0.500
12.557	0.500
12.558	0.500
12.560	0.500
12.562	0.500
12.563	0.500
12.565	0.500
12.566	0.500
12.568	0.500
12.570	0.500
12.571	0.500
12.573	0.500
12.574	0.500
12.576	0.500
12.578	0.500
12.579	0.500
12.581	0.500
12.582	0.500
12.584	0.500
12.586	0.500
12.587	0.500
12.589	0.500
12.590	0.500
12.592	0.500
12.594	0.500
12.595	0.500
12.597	0.500
12.598	0.500
12.600	0.500
12.602	0.500
12.603	0.500
12.605	0.500
12.606	0.500
12.608	0.500
12.610	0.500
12.611	0.500
12.613	0.500
12.614	0.500
12.616	0.500
12.618	0.500
12.619	0.500
12.621	0.500
12.622	0.500
12.624	0.500
12.626	0.500
12.627	0.500
12.629	0.500
12.630	0.500
12.632	0.500
12.634	0.500
12.635	0.500
12.637	0.500
12.638	0.500
12.640	0.500
12.642	0.500
12.643	0.500
12.645	0.500
12.646	0.500
12.648	0.500
12.650	0.500
12.651	0.500
12.653	0.500
12.654	0.500
12.656	0.500
12.657	0.500
12.659	0.500
12.661	0.500
12.662	0.500
12.664	0.500
12.665	0.500
12.667	0.500
12.669	0.500
12.670	0.500
12.672	0.500
12.673	0.500
12.675	0.500
12.677	0.500
12.678	0.500
12.680	0.500
12.681	0.500
12.683	0.500
12.685	0.500
12.686	0.500
12.688	0.500
12.689	0.500
12.691	0.500
12.693	0.500
12.694	0.500
12.696	0.500
12.697	0.500
12.699	0.500
12.701	0.500
12.702	0.500
12.704	0.500
12.705	0.500
12.707	0.500
12.709	0.500
12.710	0.500
12.712	0.500
12.713	0.500
12.715	0.500
12.717	0.500
12.718	0.500
12.720	0.500
12.721	0.500
12.723	0.500
12.725	0.500
12.726	0.500
12.728	0.500
12.729	0.500
12.731	0.500
12.733	0.500
12.734	0.500
12.736	0.500
12.737	0.500
12.739	0.500
12.741	0.500
12.742	0.500
12.744	0.500
12.745	0.500
12.747	0.500
12.749	0.500
12.750	0.500
12.752	0.500
12.753	0.500
12.755	0.500
12.757	0.500
12.758	0.500
12.760	0.500
12.761	0.500
12.763	0.500
12.764	0.500
12.766	0.500
12.768	0.500
12.769	0.500
12.771	0.500
12.772	0.500
12.774	0.500
12.776	0.500
12.777	0.500
12.779	0.500
12.780	0.500
12.782	0.500
12.784	0.500
12.785	0.500
12.787	0.500
12.788	0.500
12.790	0.500
12.792	0.500
12.793	0.500
12.795	0.500
12.796	0.500
12.798	0.500
12.800	0.500
12.801	0.500
12.803	0.500
12.804	0.500
12.806	0.500
12.808	0.500
12.809	0.500
12.811	0.500
12.812	0.500
12.814	0.500
12.816	0.500
12.817	0.500
12.819	0.500
12.820	0.500
12.822	0.500
12.824	0.500
12.825	0.500
12.827	0.500
12.828	0.500
12.830	0.500
12.832	0.500
12.833	0.500
12.835	0.500
12.836	0.500
12.838	0.500
12.840	0.500
12.841	0.500
12.843	0.500
12.844	0.500
12.846	0.500
12.848	0.500
12.849	0.500
12.851	0.500
12.852	0.500
12.854	0.500
12.856	0.500
12.857	0.500
12.859	0.500
12.860	0.500
12.862	0.500
12.864	0.500
12.865	0.500
12.867	0.500
12.868	0.500
12.870	0.500
12.871	0.500
12.873	0.500
12.875	0.500
12.876	0.500
12.878	0.500
12.879	0.500
12.881	0.500
12.883	0.500
12.884	0.500
12.886	0.500
12.887	0.500
12.889	0.500
12.891	0.500
12.892	0.500
12.894	0.500
12.895	0.500
12.897	0.500
12.899	0.500
12.900	0.500
12.902	0.500
12.903	0.500
12.905	0.500
12.907	0.500
12.908	0.500
12.910	0.500
12.911	0.500
12.913	0.500
12.915	0.500
12.916	0.500
12.918	0.500
12.919	0.500
12.921	0.500
12.923	0.500
12.924	0.500
12.926	0.500
12.927	0.500
12.929	0.500
12.931	0.500
12.932	0.500
12.934	0.500
12.935	0.500
12.937	0.500
12.939	0.500
12.940	0.500
12.942	0.500
12.943	0.500
12.945	0.500
12.947	0.500
12.948	0.500
12.950	0.500
12.951	0.500
12.953	0.500
12.955	0.500
12.956	0.500
12.958	0.500
12.959	0.500
12.961	0.500
12.963	0.500
12.964	0.500
12.966	0.500
12.967	0.500
12.969	0.500
12.971	0.500
12.972	0.500
12.974	0.500
12.975	0.500
12.977	0.500
12.978	0.500
12.980	0.500
12.982	0.500
12.983	0.500
12.985	0.500
12.986	0.500
12.988	0.500
12.990	0.500
12.991	0.500
12.993	0.500
12.994	0.500
12.996	0.500
12.998	0.500
12.999	0.500
13.001	0.500
13.002	0.500
13.004	0.500
13.006	0.500
13.007	0.500
13.009	0.500
13.010	0.500
13.012	0.500
13.014	0.500
13.015	0.500
13.017	0.500
13.018	0.500
13.020	0.500
13.022	0.500
13.023	0.500
13.025	0.500
13.026	0.500
13.028	0.500
13.030	0.500
13.031	0.500
13.033	0.500
13.034	0.500
13.036	0.500
13.038	0.500
13.039	0.500
13.041	0.500
13.042	0.500
13.044	0.500
13.046	0.500
13.047	0.500
13.049	0.500
13.050	0.500
13.052	0.500
13.054	0.500
13.055	0.500
13.057	0.500
13.058	0.500
13.060	0.500
13.062	0.500
13.063	0.500
13.065	0.500
13.066	0.500
13.068	0.500
13.070	0.500
13.071	0.500
13.073	0.500
13.074	0.500
13.076	0.500
13.078	0.500
13.079	0.500
13.081	0.500
13.082	0.500
13.084	0.500
13.085	0.500
13.087	0.500
13.089	0.500
13.090	0.500
13.092	0.500
13.093	0.500
13.095	0.500
13.097	0.500
13.098	0.500
13.100	0.500
13.101	0.500
13.103	0.500
13.105	0.500
13.106	0.500
13.108	0.500
13.109	0.500
13.111	0.500
13.113	0.500
13.114	0.500
13.116	0.500
13.117	0.500
13.119	0.500
13.121	0.500
13.122	0.500
13.124	0.500
13.125	0.500
13.127	0.500
13.129	0.500
13.130	0.500
13.132	0.500
13.133	0.500
13.135	0.500
13.137	0.500
13.138	0.500
13.140	0.500
13.141	0.500
13.143	0.500
13.145	0.500
13.146	0.500
13.148	0.500
13.149	0.500
13.151	0.500
13.153	0.500
13.154	0.500
13.156	0.500
13.157	0.500
13.159	0.500
13.161	0.500
13.162	0.500
13.164	0.500
13.165	0.500
13.167	0.500
13.169	0.500
13.170	0.500
13.172	0.500
13.173	0.500
13.175	0.500
13.177	0.500
13.178	0.500
13.180	0.500
13.181	0.500
13.183	0.500
13.185	0.500
13.186	0.500
13.188	0.500
13.189	0.500
13.191	0.500
13.192	0.500
13.194	0.500
13.196	0.500
13.197	0.500
13.199	0.500
13.200	0.500
13.202	0.500
13.204	0.500
13.205	0.500
13.207	0.500
13.208	0.500
13.210	0.500
13.212	0.500
13.213	0.500
13.215	0.500
13.216	0.500
13.218	0.500
13.220	0.500
13.221	0.500
13.223	0.500
13.224	0.500
13.226	0.500
13.228	0.500
13.229	0.500
13.231	0.500
13.232	0.500
13.234	0.500
13.236	0.500
13.237	0.500
13.239	0.500
13.240	0.500
13.242	0.500
13.244	0.500
13.245	0.500
13.247	0.500
13.248	0.500
13.250	0.500
13.252	0.500
13.253	0.500
13.255	0.500
13.256	0.500
13.258	0.500
13.260	0.500
13.261	0.500
13.263	0.500
13.264	0.500
13.266	0.500
13.268	0.500
13.269	0.500
13.271	0.500
13.272	0.500
13.274	0.500
13.276	0.500
13.277	0.500
13.279	0.500
13.280	0.500
13.282	0.500
13.284	0.500
13.285	0.500
13.287	0.500
13.288	0.500
13.290	0.500
13.292	0.500
13.293	0.500
13.295	0.500
13.296	0.500
13.298	0.500
13.299	0.500
13.301	0.500
13.303	0.500
13.304	0.500
13.306	0.500
13.307	0.500
13.309	0.500
13.311	0.500
13.312	0.500
13.314	0.500
13.315	0.500
13.317	0.500
13.319	0.500
13.320	0.500
13.322	0.500
13.323	0.500
13.325	0.500
13.327	0.500
13.328	0.500
13.330	0.500
13.331	0.500
13.333	0.500
13.335	0.500
13.336	0.500
13.338	0.500
13.339	0.500
13.341	0.500
13.343	0.500
13.344	0.500
13.346	0.500
13.347	0.500
13.349	0.500
13.351	0.500
13.352	0.500
13.354	0.500
13.355	0.500
13.357	0.500
13.359	0.500
13.360	0.500
13.362	0.500
13.363	0.500
13.365	0.500
13.367	0.500
13.368	0.500
13.370	0.500
13.371	0.500
13.373	0.500
13.375	0.500
13.376	0.500
13.378	0.500
13.379	0.500
13.381	0.500
13.383	0.500
13.384	0.500
13.386	0.500
13.387	0.500
13.389	0.500
13.391	0.500
13.392	0.500
13.394	0.500
13.395	0.500
13.397	0.500
13.399	0.500
13.400	0.500
13.402	0.500
13.403	0.500
13.405	0.500
13.406	0.500
13.408	0.500
13.410	0.500
13.411	0.500
13.413	0.500
13.414	0.500
13.416	0.500
13.418	0.500
13.419	0.500
13.421	0.500
13.422	0.500
13.424	0.500
13.426	0.500
13.427	0.500
13.429	0.500
13.430	0.500
13.432	0.500
13.434	0.500
13.435	0.500
13.437	0.500
13.438	0.500
13.440	0.500
13.442	0.500
13.443	0.500
13.445	0.500
13.446	0.500
13.448	0.500
13.450	0.500
13.451	0.500
13.453	0.500
13.454	0.500
13.456	0.500
13.458	0.500
13.459	0.500
13.461	0.500
13.462	0.500
13.464	0.500
13.466	0.500
13.467	0.500
13.469	0.500
13.470	0.500
13.472	0.500
13.474	0.500
13.475	0.500
13.477	0.500
13.478	0.500
13.480	0.500
13.482	0.500
13.483	0.500
13.485	0.500
13.486	0.500
13.488	0.500
13.490	0.500
13.491	0.500
13.493	0.500
13.494	0.500
13.496	0.500
13.498	0.500
13.499	0.500
13.501	0.500
13.502	0.500
13.504	0.500
13.506	0.500
13.507	0.500
13.509	0.500
13.510	0.500
13.512	0.500
13.513	0.500
13.515	0.500
13.517	0.500
13.518	0.500
13.520	0.500
13.521	0.500
13.523	0.500
13.525	0.500
13.526	0.500
13.528	0.500
13.529	0.500
13.531	0.500
13.533	0.500
13.534	0.500
13.536	0.500
13.537	0.500
13.539	0.500
13.541	0.500
13.542	0.500
13.544	0.500
13.545	0.500
13.547	0.500
13.549	0.500
13.550	0.500
13.552	0.500
13.553	0.500
13.555	0.500
13.557	0.500
13.558	0.500
13.560	0.500
13.561	0.500
13.563	0.500
13.565	0.500
13.566	0.500
13.568	0.500
13.569	0.500
13.571	0.500
13.573	0.500
13.574	0.500
13.576	0.500
13.577	0.500
13.579	0.500
13.581	0.500
13.582	0.500
13.584	0.500
13.585	0.500
13.587	0.500
13.589	0.500
13.590	0.500
13.592	0.500
13.593	0.500
13.595	0.500
13.597	0.500
13.598	0.500
13.600	0.500
13.601	0.500
13.603	0.500
13.605	0.500
13.606	0.500
13.608	0.500
13.609	0.500
13.611	0.500
13.612	0.500
13.614	0.500
13.616	0.500
13.617	0.500
13.619	0.500
13.620	0.500
13.622	0.500
13.624	0.500
13.625	0.500
13.627	0.500
13.628	0.500
13.630	0.500
13.632	0.500
13.633	0.500
13.635	0.500
13.636	0.500
13.638	0.500
13.640	0.500
13.641	0.500
13.643	0.500
13.644	0.500
13.646	0.500
13.648	0.500
13.649	0.500
13.651	0.500
13.652	0.500
13.654	0.500
13.656	0.500
13.657	0.500
13.659	0.500
13.660	0.500
13.662	0.500
13.664	0.500
13.665	0.500
13.667	0.500
13.668	0.500
13.670	0.500
13.672	0.500
13.673	0.500
13.675	0.500
13.676	0.500
13.678	0.500
13.680	0.500
13.681	0.500
13.683	0.500
13.684	0.500
13.686	0.500
13.688	0.500
13.689	0.500
13.691	0.500
13.692	0.500
13.694	0.500
13.696	0.500
13.697	0.500
13.699	0.500
13.700	0.500
13.702	0.500
13.704	0.500
13.705	0.500
13.707	0.500
13.708	0.500
13.710	0.500
13.712	0.500
13.713	0.500
13.715	0.500
13.716	0.500
13.718	0.500
13.719	0.500
13.721	0.500
13.723	0.500
13.724	0.500
13.726	0.500
13.727	0.500
13.729	0.500
13.731	0.500
13.732	0.500
13.734	0.500
13.735	0.500
13.737	0.500
13.739	0.500
13.740	0.500
13.742	0.500
13.743	0.500
13.745	0.500
13.747	0.500
13.748	0.500
13.750	0.500
13.751	0.500
13.753	0.500
13.755	0.500
13.756	0.500
13.758	0.500
13.759	0.500
13.761	0.500
13.763	0.500
13.764	0.500
13.766	0.500
13.767	0.500
13.769	0.500
13.771	0.500
13.772	0.500
13.774	0.500
13.775	0.500
13.777	0.500
13.779	0.500
13.780	0.500
13.782	0.500
13.783	0.500
13.785	0.500
13.787	0.500
13.788	0.500
13.790	0.500
13.791	0.500
13.793	0.500
13.795	0.500
13.796	0.500
13.798	0.500
13.799	0.500
13.801	0.500
13.803	0.500
13.804	0.500
13.806	0.500
13.807	0.500
13.809	0.500
13.811	0.500
13.812	0.500
13.814	0.500
13.815	0.500
13.817	0.500
13.819	0.500
13.820	0.500
13.822	0.500
13.823	0.500
13.825	0.500
13.826	0.500
13.828	0.500
13.830	0.500
13.831	0.500
13.833	0.500
13.834	0.500
13.836	0.500
13.838	0.500
13.839	0.500
13.841	0.500
13.842	0.500
13.844	0.500
13.846	0.500
13.847	0.500
13.849	0.500
13.850	0.500
13.852	0.500
13.854	0.500
13.855	0.500
13.857	0.500
13.858	0.500
13.860	0.500
13.862	0.500
13.863	0.500
13.865	0.500
13.866	0.500
13.868	0.500
13.870	0.500
13.871	0.500
13.873	0.500
13.874	0.500
13.876	0.500
13.878	0.500
13.879	0.500
13.881	0.500
13.882	0.500
13.884	0.500
13.886	0.500
13.887	0.500
13.889	0.500
13.890	0.500
13.892	0.500
13.894	0.500
13.895	0.500
13.897	0.500
13.898	0.500
13.900	0.500
13.902	0.500
13.903	0.500
13.905	0.500
13.906	0.500
13.908	0.500
13.910	0.500
13.911	0.500
13.913	0.500
13.914	0.500
13.916	0.500
13.918	0.500
13.919	0.500
13.921	0.500
13.922	0.500
13.924	0.500
13.926	0.500
13.927	0.500
13.929	0.500
13.930	0.500
13.932	0.500
13.933	0.500
13.935	0.500
13.937	0.500
13.938	0.500
13.940	0.500
13.941	0.500
13.943	0.500
13.945	0.500
13.946	0.500
13.948	0.500
13.949	0.500
13.951	0.500
13.953	0.500
13.954	0.500
13.956	0.500
13.957	0.500
13.959	0.500
13.961	0.500
13.962	0.500
13.964	0.500
13.965	0.500
13.967	0.500
13.969	0.500
13.970	0.500
13.972	0.500
13.973	0.500
13.975	0.500
13.977	0.500
13.978	0.500
13.980	0.500
13.981	0.500
13.983	0.500
13.985	0.500
13.986	0.500
13.988	0.500
13.989	0.500
13.991	0.500
13.993	0.500
13.994	0.500
13.996	0.500
13.997	0.500
13.999	0.500
14.001	0.500
14.002	0.500
14.004	0.500
14.005	0.500
14.007	0.500
14.009	0.500
14.010	0.500
14.012	0.500
14.013	0.500
14.015	0.500
14.017	0.500
14.018	0.500
14.020	0.500
14.021	0.500
14.023	0.500
14.025	0.500
14.026	0.500
14.028	0.500
14.029	0.500
14.031	0.500
14.033	0.500
14.034	0.500
14.036	0.500
14.037	0.500
14.039	0.500
14.040	0.500
14.042	0.500
14.044	0.500
14.045	0.500
14.047	0.500
14.048	0.500
14.050	0.500
14.052	0.500
14.053	0.500
14.055	0.500
14.056	0.500
14.058	0.500
14.060	0.500
14.061	0.500
14.063	0.500
14.064	0.500
14.066	0.500
14.068	0.500
14.069	0.500
14.071	0.500
14.072	0.500
14.074	0.500
14.076	0.500
14.077	0.500
14.079	0.500
14.080	0.500
14.082	0.500
14.084	0.500
14.085	0.500
14.087	0.500
14.088	0.500
14.090	0.500
14.092	0.500
14.093	0.500
14.095	0.500
14.096	0.500
14.098	0.500
14.100	0.500
14.101	0.500
14.103	0.500
14.104	0.500
14.106	0.500
14.108	0.500
14.109	0.500
14.111	0.500
14.112	0.500
14.114	0.500
14.116	0.500
14.117	0.500
14.119	0.500
14.120	0.500
14.122	0.500
14.124	0.500
14.125	0.500
14.127	0.500
14.128	0.500
14.130	0.500
14.132	0.500
14.133	0.500
14.135	0.500
14.136	0.500
14.138	0.500
14.140	0.500
14.141	0.500
14.143	0.500
14.144	0.500
14.146	0.500
14.147	0.500
14.149	0.500
14.151	0.500
14.152	0.500
14.154	0.500
14.155	0.500
14.157	0.500
14.159	0.500
14.160	0.500
14.162	0.500
14.163	0.500
14.165	0.500
14.167	0.500
14.168	0.500
14.170	0.500
14.171	0.500
14.173	0.500
14.175	0.500
14.176	0.500
14.178	0.500
14.179	0.500
14.181	0.500
14.183	0.500
14.184	0.500
14.186	0.500
14.187	0.500
14.189	0.500
14.191	0.500
14.192	0.500
14.194	0.500
14.195	0.500
14.197	0.500
14.199	0.500
14.200	0.500
14.202	0.500
14.203	0.500
14.205	0.500
14.207	0.500
14.208	0.500
14.210	0.500
14.211	0.500
14.213	0.500
14.215	0.500
14.216	0.500
14.218	0.500
14.219	0.500
14.221	0.500
14.223	0.500
14.224	0.500
14.226	0.500
14.227	0.500
14.229	0.500
14.231	0.500
14.232	0.500
14.234	0.500
14.235	0.500
14.237	0.500
14.239	0.500
14.240	0.500
14.242	0.500
14.243	0.500
14.245	0.500
14.247	0.500
14.248	0.500
14.250	0.500
14.251	0.500
14.253	0.500
14.254	0.500
14.256	0.500
14.258	0.500
14.259	0.500
14.261	0.500
14.262	0.500
14.264	0.500
14.266	0.500
14.267	0.500
14.269	0.500
14.270	0.500
14.272	0.500
14.274	0.500
14.275	0.500
14.277	0.500
14.278	0.500
14.280	0.500
14.282	0.500
14.283	0.500
14.285	0.500
14.286	0.500
14.288	0.500
14.290	0.500
14.291	0.500
14.293	0.500
14.294	0.500
14.296	0.500
14.298	0.500
14.299	0.500
14.301	0.500
14.302	0.500
14.304	0.500
14.306	0.500
14.307	0.500
14.309	0.500
14.310	0.500
14.312	0.500
14.314	0.500
14.315	0.500
14.317	0.500
14.318	0.500
14.320	0.500
14.322	0.500
14.323	0.500
14.325	0.500
14.326	0.500
14.328	0.500
14.330	0.500
14.331	0.500
14.333	0.500
14.334	0.500
14.336	0.500
14.338	0.500
14.339	0.500
14.341	0.500
14.342	0.500
14.344	0.500
14.346	0.500
14.347	0.500
14.349	0.500
14.350	0.500
14.352	0.500
14.354	0.500
14.355	0.500
14.357	0.500
14.358	0.500
14.360	0.500
14.361	0.500
14.363	0.500
14.365	0.500
14.366	0.500
14.368	0.500
14.369	0.500
14.371	0.500
14.373	0.500
14.374	0.500
14.376	0.500
14.377	0.500
14.379	0.500
14.381	0.500
14.382	0.500
14.384	0.500
14.385	0.500
14.387	0.500
14.389	0.500
14.390	0.500
14.392	0.500
14.393	0.500
14.395	0.500
14.397	0.500
14.398	0.500
14.400	0.500
14.401	0.500
14.403	0.500
14.405	0.500
14.406	0.500
14.408	0.500
14.409	0.500
14.411	0.500
14.413	0.500
14.414	0.500
14.416	0.500
14.417	0.500
14.419	0.500
14.421	0.500
14.422	0.500
14.424	0.500
14.425	0.500
14.427	0.500
14.429	0.500
14.430	0.500
14.432	0.500
14.433	0.500
14.435	0.500
14.437	0.500
14.438	0.500
14.440	0.500
14.441	0.500
14.443	0.500
14.445	0.500
14.446	0.500
14.448	0.500
14.449	0.500
14.451	0.500
14.453	0.500
14.454	0.500
14.456	0.500
14.457	0.500
14.459	0.500
14.461	0.500
14.462	0.500
14.464	0.500
14.465	0.500
14.467	0.500
14.468	0.500
14.470	0.500
14.472	0.500
14.473	0.500
14.475	0.500
14.476	0.500
14.478	0.500
14.480	0.500
14.481	0.500
14.483	0.500
14.484	0.500
14.486	0.500
14.488	0.500
14.489	0.500
14.491	0.500
14.492	0.500
14.494	0.500
14.496	0.500
14.497	0.500
14.499	0.500
14.500	0.500
14.502	0.500
14.504	0.500
14.505	0.500
14.507	0.500
14.508	0.500
14.510	0.500
14.512	0.500
14.513	0.500
14.515	0.500
14.516	0.500
14.518	0.500
14.520	0.500
14.521	0.500
14.523	0.500
14.524	0.500
14.526	0.500
14.528	0.500
14.529	0.500
14.531	0.500
14.532	0.500
14.534	0.500
14.536	0.500
14.537	0.500
14.539	0.500
14.540	0.500
14.542	0.500
14.544	0.500
14.545	0.500
14.547	0.500
14.548	0.500
14.550	0.500
14.552	0.500
14.553	0.500
14.555	0.500
14.556	0.500
14.558	0.500
14.560	0.500
14.561	0.500
14.563	0.500
14.564	0.500
14.566	0.500
14.567	0.500
14.569	0.500
14.571	0.500
14.572	0.500
14.574	0.500
14.575	0.500
14.577	0.500
14.579	0.500
14.580	0.500
14.582	0.500
14.583	0.500
14.585	0.500
14.587	0.500
14.588	0.500
14.590	0.500
14.591	0.500
14.593	0.500
14.595	0.500
14.596	0.500
14.598	0.500
14.599	0.500
14.601	0.500
14.603	0.500
14.604	0.500
14.606	0.500
14.607	0.500
14.609	0.500
14.611	0.500
14.612	0.500
14.614	0.500
14.615	0.500
14.617	0.500
14.619	0.500
14.620	0.500
14.622	0.500
14.623	0.500
14.625	0.500
14.627	0.500
14.628	0.500
14.630	0.500
14.631	0.500
14.633	0.500
14.635	0.500
14.636	0.500
14.638	0.500
14.639	0.500
14.641	0.500
14.643	0.500
14.644	0.500
14.646	0.500
14.647	0.500
14.649	0.500
14.651	0.500
14.652	0.500
14.654	0.500
14.655	0.500
14.657	0.500
14.659	0.500
14.660	0.500
14.662	0.500
14.663	0.500
14.665	0.500
14.667	0.500
14.668	0.500
14.670	0.500
14.671	0.500
14.673	0.500
14.674	0.500
14.676	0.500
14.678	0.500
14.679	0.500
14.681	0.500
14.682	0.500
14.684	0.500
14.686	0.500
14.687	0.500
14.689	0.500
14.690	0.500
14.692	0.500
14.694	0.500
14.695	0.500
14.697	0.500
14.698	0.500
14.700	0.500
14.702	0.500
14.703	0.500
14.705	0.500
14.706	0.500
14.708	0.500
14.710	0.500
14.711	0.500
14.713	0.500
14.714	0.500
14.716	0.500
14.718	0.500
14.719	0.500
14.721	0.500
14.722	0.500
14.724	0.500
14.726	0.500
14.727	0.500
14.729	0.500
14.730	0.500
14.732	0.500
14.734	0.500
14.735	0.500
14.737	0.500
14.738	0.500
14.740	0.500
14.742	0.500
14.743	0.500
14.745	0.500
14.746	0.500
14.748	0.500
14.750	0.500
14.751	0.500
14.753	0.500
14.754	0.500
14.756	0.500
14.758	0.500
14.759	0.500
14.761	0.500
14.762	0.500
14.764	0.500
14.766	0.500
14.767	0.500
14.769	0.500
14.770	0.500
14.772	0.500
14.774	0.500
14.775	0.500
14.777	0.500
14.778	0.500
14.780	0.500
14.781	0.500
14.783	0.500
14.785	0.500
14.786	0.500
14.788	0.500
14.789	0.500
14.791	0.500
14.793	0.500
14.794	0.500
14.796	0.500
14.797	0.500
14.799	0.500
14.801	0.500
14.802	0.500
14.804	0.500
14.805	0.500
14.807	0.500
14.809	0.500
14.810	0.500
14.812	0.500
14.813	0.500
14.815	0.500
14.817	0.500
14.818	0.500
14.820	0.500
14.821	0.500
14.823	0.500
14.825	0.500
14.826	0.500
14.828	0.500
14.829	0.500
14.831	0.500
14.833	0.500
14.834	0.500
14.836	0.500
14.837	0.500
14.839	0.500
14.841	0.500
14.842	0.500
14.844	0.500
14.845	0.500
14.847	0.500
14.849	0.500
14.850	0.500
14.852	0.500
14.853	0.500
14.855	0.500
14.857	0.500
14.858	0.500
14.860	0.500
14.861	0.500
14.863	0.500
14.865	0.500
14.866	0.500
14.868	0.500
14.869	0.500
14.871	0.500
14.873	0.500
14.874	0.500
14.876	0.500
14.877	0.500
14.879	0.500
14.881	0.500
14.882	0.500
14.884	0.500
14.885	0.500
14.887	0.500
14.888	0.500
14.890	0.500
14.892	0.500
14.893	0.500
14.895	0.500
14.896	0.500
14.898	0.500
14.900	0.500
14.901	0.500
14.903	0.500
14.904	0.500
14.906	0.500
14.908	0.500
14.909	0.500
14.911	0.500
14.912	0.500
14.914	0.500
14.916	0.500
14.917	0.500
14.919	0.500
14.920	0.500
14.922	0.500
14.924	0.500
14.925	0.500
14.927	0.500
14.928	0.500
14.930	0.500
14.932	0.500
14.933	0.500
14.935	0.500
14.936	0.500
14.938	0.500
14.940	0.500
14.941	0.500
14.943	0.500
14.944	0.500
14.946	0.500
14.948	0.500
14.949	0.500
14.951	0.500
14.952	0.500
14.954	0.500
14.956	0.500
14.957	0.500
14.959	0.500
14.960	0.500
14.962	0.500
14.964	0.500
14.965	0.500
14.967	0.500
14.968	0.500
14.970	0.500
14.972	0.500
14.973	0.500
14.975	0.500
14.976	0.500
14.978	0.500
14.980	0.500
14.981	0.500
14.983	0.500
14.984	0.500
14.986	0.500
14.988	0.500
14.989	0.500
14.991	0.500
14.992	0.500
14.994	0.500
14.995	0.500
14.997	0.500
14.999	0.500
15.000	0.500
15.002	0.500
15.003	0.500
15.005	0.500
15.007	0.500
15.008	0.500
15.010	0.500
15.011	0.500
15.013	0.500
15.015	0.500
15.016	0.500
15.018	0.500
15.019	0.500
15.021	0.500
15.023	0.500
15.024	0.500
15.026	0.500
15.027	0.500
15.029	0.500
15.031	0.500
15.032	0.500
15.034	0.500
15.035	0.500
15.037	0.500
15.039	0.500
15.040	0.500
15.042	0.500
15.043	0.500
15.045	0.500
15.047	0.500
15.048	0.500
15.050	0.500
15.051	0.500
15.053	0.500
15.055	0.500
15.056	0.500
15.058	0.500
15.059	0.500
15.061	0.500
15.063	0.500
15.064	0.500
15.066	0.500
15.067	0.500
15.069	0.500
15.071	0.500
15.072	0.500
15.074	0.500
15.075	0.500
15.077	0.500
15.079	0.500
15.080	0.500
15.082	0.500
15.083	0.500
15.085	0.500
15.087	0.500
15.088	0.500
15.090	0.500
15.091	0.500
15.093	0.500
15.095	0.500
15.096	0.500
15.098	0.500
15.099	0.500
15.101	0.500
15.102	0.500
15.104	0.500
15.106	0.500
15.107	0.500
15.109	0.500
15.110	0.500
15.112	0.500
15.114	0.500
15.115	0.500
15.117	0.500
15.118	0.500
15.120	0.500
15.122	0.500
15.123	0.500
15.125	0.500
15.126	0.500
15.128	0.500
15.130	0.500
15.131	0.500
15.133	0.500
15.134	0.500
15.136	0.500
15.138	0.500
15.139	0.500
15.141	0.500
15.142	0.500
15.144	0.500
15.146	0.500
15.147	0.500
15.149	0.500
15.150	0.500
15.152	0.500
15.154	0.500
15.155	0.500
15.157	0.500
15.158	0.500
15.160	0.500
15.162	0.500
15.163	0.500
15.165	0.500
15.166	0.500
15.168	0.500
15.170	0.500
15.171	0.500
15.173	0.500
15.174	0.500
15.176	0.500
15.178	0.500
15.179	0.500
15.181	0.500
15.182	0.500
15.184	0.500
15.186	0.500
15.187	0.500
15.189	0.500
15.190	0.500
15.192	0.500
15.194	0.500
15.195	0.500
15.197	0.500
15.198	0.500
15.200	0.500
15.202	0.500
15.203	0.500
15.205	0.500
15.206	0.500
15.208	0.500
15.209	0.500
15.211	0.500
15.213	0.500
15.214	0.500
15.216	0.500
15.217	0.500
15.219	0.500
15.221	0.500
15.222	0.500
15.224	0.500
15.225	0.500
15.227	0.500
15.229	0.500
15.230	0.500
15.232	0.500
15.233	0.500
15.235	0.500
15.237	0.500
15.238	0.500
15.240	0.500
15.241	0.500
15.243	0.500
15.245	0.500
15.246	0.500
15.248	0.500
15.249	0.500
15.251	0.500
15.253	0.500
15.254	0.500
15.256	0.500
15.257	0.500
15.259	0.500
15.261	0.500
15.262	0.500
15.264	0.500
15.265	0.500
15.267	0.500
15.269	0.500
15.270	0.500
15.272	0.500
15.273	0.500
15.275	0.500
15.277	0.500
15.278	0.500
15.280	0.500
15.281	0.500
15.283	0.500
15.285	0.500
15.286	0.500
15.288	0.500
15.289	0.500
15.291	0.500
15.293	0.500
15.294	0.500
15.296	0.500
15.297	0.500
15.299	0.500
15.301	0.500
15.302	0.500
15.304	0.500
15.305	0.500
15.307	0.500
15.309	0.500
15.310	0.500
15.312	0.500
15.313	0.500
15.315	0.500
15.316	0.500
15.318	0.500
15.320	0.500
15.321	0.500
15.323	0.500
15.324	0.500
15.326	0.500
15.328	0.500
15.329	0.500
15.331	0.500
15.332	0.500
15.334	0.500
15.336	0.500
15.337	0.500
15.339	0.500
15.340	0.500
15.342	0.500
15.344	0.500
15.345	0.500
15.347	0.500
15.348	0.500
15.350	0.500
15.352	0.500
15.353	0.500
15.355	0.500
15.356	0.500
15.358	0.500
15.360	0.500
15.361	0.500
15.363	0.500
15.364	0.500
15.366	0.500
15.368	0.500
15.369	0.500
15.371	0.500
15.372	0.500
15.374	0.500
15.376	0.500
15.377	0.500
15.379	0.500
15.380	0.500
15.382	0.500
15.384	0.500
15.385	0.500
15.387	0.500
15.388	0.500
15.390	0.500
15.392	0.500
15.393	0.500
15.395	0.500
15.396	0.500
15.398	0.500
15.400	0.500
15.401	0.500
15.403	0.500
15.404	0.500
15.406	0.500
15.408	0.500
15.409	0.500
15.411	0.500
15.412	0.500
15.414	0.500
15.416	0.500
15.417	0.500
15.419	0.500
15.420	0.500
15.422	0.500
15.423	0.500
15.425	0.500
15.427	0.500
15.428	0.500
15.430	0.500
15.431	0.500
15.433	0.500
15.435	0.500
15.436	0.500
15.438	0.500
15.439	0.500
15.441	0.500
15.443	0.500
15.444	0.500
15.446	0.500
15.447	0.500
15.449	0.500
15.451	0.500
15.452	0.500
15.454	0.500
15.455	0.500
15.457	0.500
15.459	0.500
15.460	0.500
15.462	0.500
15.463	0.500
15.465	0.500
15.467	0.500
15.468	0.500
15.470	0.500
15.471	0.500
15.473	0.500
15.475	0.500
15.476	0.500
15.478	0.500
15.479	0.500
15.481	0.500
15.483	0.500
15.484	0.500
15.486	0.500
15.487	0.500
15.489	0.500
15.491	0.500
15.492	0.500
15.494	0.500
15.495	0.500
15.497	0.500
15.499	0.500
15.500	0.500
15.502	0.500
15.503	0.500
15.505	0.500
15.507	0.500
15.508	0.500
15.510	0.500
15.511	0.500
15.513	0.500
15.515	0.500
15.516	0.500
15.518	0.500
15.519	0.500
15.521	0.500
15.522	0.500
15.524	0.500
15.526	0.500
15.527	0.500
15.529	0.500
15.530	0.500
15.532	0.500
15.534	0.500
15.535	0.500
15.537	0.500
15.538	0.500
15.540	0.500
15.542	0.500
15.543	0.500
15.545	0.500
15.546	0.500
15.548	0.500
15.550	0.500
15.551	0.500
15.553	0.500
15.554	0.500
15.556	0.500
15.558	0.500
15.559	0.500
15.561	0.500
15.562	0.500
15.564	0.500
15.566	0.500
15.567	0.500
15.569	0.500
15.570	0.500
15.572	0.500
15.574	0.500
15.575	0.500
15.577	0.500
15.578	0.500
15.580	0.500
15.582	0.500
15.583	0.500
15.585	0.500
15.586	0.500
15.588	0.500
15.590	0.500
15.591	0.500
15.593	0.500
15.594	0.500
15.596	0.500
15.598	0.500
15.599	0.500
15.601	0.500
15.602	0.500
15.604	0.500
15.606	0.500
15.607	0.500
15.609	0.500
15.610	0.500
15.612	0.500
15.614	0.500
15.615	0.500
15.617	0.500
15.618	0.500
15.620	0.500
15.622	0.500
15.623	0.500
15.625	0.500
15.626	0.500
15.628	0.500
15.629	0.500
15.631	0.500
15.633	0.500
15.634	0.500
15.636	0.500
15.637	0.500
15.639	0.500
15.641	0.500
15.642	0.500
15.644	0.500
15.645	0.500
15.647	0.500
15.649	0.500
15.650	0.500
15.652	0.500
15.653	0.500
15.655	0.500
15.657	0.500
15.658	0.500
15.660	0.500
15.661	0.500
15.663	0.500
15.665	0.500
15.666	0.500
15.668	0.500
15.669	0.500
15.671	0.500
15.673	0.500
15.674	0.500
15.676	0.500
15.677	0.500
15.679	0.500
15.681	0.500
15.682	0.500
15.684	0.500
15.685	0.500
15.687	0.500
15.689	0.500
15.690	0.500
15.692	0.500
15.693	0.500
15.695	0.500
15.697	0.500
15.698	0.500
15.700	0.500
15.701	0.500
15.703	0.500
15.705	0.500
15.706	0.500
15.708	0.500
15.709	0.500
15.711	0.500
15.713	0.500
15.714	0.500
15.716	0.500
15.717	0.500
15.719	0.500
15.721	0.500
15.722	0.500
15.724	0.500
15.725	0.500
15.727	0.500
15.729	0.500
15.730	0.500
15.732	0.500
15.733	0.500
15.735	0.500
15.736	0.500
15.738	0.500
15.740	0.500
15.741	0.500
15.743	0.500
15.744	0.500
15.746	0.500
15.748	0.500
15.749	0.500
15.751	0.500
15.752	0.500
15.754	0.500
15.756	0.500
15.757	0.500
15.759	0.500
15.760	0.500
15.762	0.500
15.764	0.500
15.765	0.500
15.767	0.500
15.768	0.500
15.770	0.500
15.772	0.500
15.773	0.500
15.775	0.500
15.776	0.500
15.778	0.500
15.780	0.500
15.781	0.500
15.783	0.500
15.784	0.500
15.786	0.500
15.788	0.500
15.789	0.500
15.791	0.500
15.792	0.500
15.794	0.500
15.796	0.500
15.797	0.500
15.799	0.500
15.800	0.500
15.802	0.500
15.804	0.500
15.805	0.500
15.807	0.500
15.808	0.500
15.810	0.500
15.812	0.500
15.813	0.500
15.815	0.500
15.816	0.500
15.818	0.500
15.820	0.500
15.821	0.500
15.823	0.500
15.824	0.500
15.826	0.500
15.828	0.500
15.829	0.500
15.831	0.500
15.832	0.500
15.834	0.500
15.836	0.500
15.837	0.500
15.839	0.500
15.840	0.500
15.842	0.500
15.843	0.500
15.845	0.500
15.847	0.500
15.848	0.500
15.850	0.500
15.851	0.500
15.853	0.500
15.855	0.500
15.856	0.500
15.858	0.500
15.859	0.500
15.861	0.500
15.863	0.500
15.864	0.500
15.866	0.500
15.867	0.500
15.869	0.500
15.871	0.500
15.872	0.500
15.874	0.500
15.875	0.500
15.877	0.500
15.879	0.500
15.880	0.500
15.882	0.500
15.883	0.500
15.885	0.500
15.887	0.500
15.888	0.500
15.890	0.500
15.891	0.500
15.893	0.500
15.895	0.500
15.896	0.500
15.898	0.500
15.899	0.500
15.901	0.500
15.903	0.500
15.904	0.500
15.906	0.500
15.907	0.500
15.909	0.500
15.911	0.500
15.912	0.500
15.914	0.500
15.915	0.500
15.917	0.500
15.919	0.500
15.920	0.500
15.922	0.500
15.923	0.500
15.925	0.500
15.927	0.500
15.928	0.500
15.930	0.500
15.931	0.500
15.933	0.500
15.935	0.500
15.936	0.500
15.938	0.500
15.939	0.500
15.941	0.500
15.943	0.500
15.944	0.500
15.946	0.500
15.947	0.500
15.949	0.500
15.950	0.500
15.952	0.500
15.954	0.500
15.955	0.500
15.957	0.500
15.958	0.500
15.960	0.500
15.962	0.500
15.963	0.500
15.965	0.500
15.966	0.500
15.968	0.500
15.970	0.500
15.971	0.500
15.973	0.500
15.974	0.500
15.976	0.500
15.978	0.500
15.979	0.500
15.981	0.500
15.982	0.500
15.984	0.500
15.986	0.500
15.987	0.500
15.989	0.500
15.990	0.500
15.992	0.500
15.994	0.500
15.995	0.500
15.997	0.500
15.998	0.500


==> anc/C3P1_DetA_eff_AR_W.dat <==
#analytically calculated fraction of events from the tungsten (W) band at a given reconstructed energy that is expected in the region of interest for the CRESST-III dark matter search
#Energy(keV) Surviving Fraction
0.030	0.506
0.032	0.506
0.033	0.507
0.035	0.507
0.036	0.508
0.038	0.508
0.040	0.509
0.041	0.510
0.043	0.510
0.044	0.511
0.046	0.511
0.048	0.512
0.049	0.512
0.051	0.513
0.052	0.514
0.054	0.514
0.056	0.515
0.057	0.515
0.059	0.516
0.060	0.516
0.062	0.517
0.064	0.517
0.065	0.518
0.067	0.519
0.068	0.519
0.070	0.520
0.072	0.520
0.073	0.521
0.075	0.521
0.076	0.522
0.078	0.522
0.080	0.523
0.081	0.524
0.083	0.524
0.084	0.525
0.086	0.525
0.088	0.526
0.089	0.526
0.091	0.527
0.092	0.527
0.094	0.528
0.096	0.529
0.097	0.529
0.099	0.530
0.100	0.530
0.102	0.531
0.104	0.531
0.105	0.532
0.107	0.532
0.108	0.533
0.110	0.534
0.112	0.534
0.113	0.535
0.115	0.535
0.116	0.536
0.118	0.536
0.120	0.537
0.121	0.537
0.123	0.538
0.124	0.539
0.126	0.539
0.128	0.540
0.129	0.540
0.131	0.541
0.132	0.541
0.134	0.542
0.136	0.542
0.137	0.543
0.139	0.543
0.140	0.544
0.142	0.545
0.143	0.545
0.145	0.546
0.147	0.546
0.148	0.547
0.150	0.547
0.151	0.548
0.153	0.548
0.155	0.549
0.156	0.549
0.158	0.550
0.159	0.551
0.161	0.551
0.163	0.552
0.164	0.552
0.166	0.553
0.167	0.553
0.169	0.554
0.171	0.554
0.172	0.555
0.174	0.555
0.175	0.556
0.177	0.556
0.179	0.557
0.180	0.558
0.182	0.558
0.183	0.559
0.185	0.559
0.187	0.560
0.188	0.560
0.190	0.561
0.191	0.561
0.193	0.562
0.195	0.562
0.196	0.563
0.198	0.563
0.199	0.564
0.201	0.565
0.203	0.565
0.204	0.566
0.206	0.566
0.207	0.567
0.209	0.567
0.211	0.568
0.212	0.568
0.214	0.569
0.215	0.569
0.217	0.570
0.219	0.570
0.220	0.571
0.222	0.571
0.223	0.572
0.225	0.573
0.227	0.573
0.228	0.574
0.230	0.574
0.231	0.575
0.233	0.575
0.235	0.576
0.236	0.576
0.238	0.577
0.239	0.577
0.241	0.578
0.242	0.578
0.244	0.579
0.246	0.579
0.247	0.580
0.249	0.580
0.250	0.581
0.252	0.582
0.254	0.582
0.255	0.583
0.257	0.583
0.258	0.584
0.260	0.584
0.262	0.585
0.263	0.585
0.265	0.586
0.266	0.586
0.268	0.587
0.270	0.587
0.271	0.588
0.273	0.588
0.274	0.589
0.276	0.589
0.278	0.590
0.279	0.590
0.281	0.591
0.282	0.591
0.284	0.592
0.286	0.593
0.287	0.593
0.289	0.594
0.290	0.594
0.292	0.595
0.294	0.595
0.295	0.596
0.297	0.596
0.298	0.597
0.300	0.597
0.302	0.598
0.303	0.598
0.305	0.599
0.306	0.599
0.308	0.600
0.310	0.600
0.311	0.601
0.313	0.601
0.314	0.602
0.316	0.602
0.318	0.603
0.319	0.603
0.321	0.604
0.322	0.604
0.324	0.605
0.326	0.605
0.327	0.606
0.329	0.606
0.330	0.607
0.332	0.607
0.334	0.608
0.335	0.608
0.337	0.609
0.338	0.609
0.340	0.610
0.342	0.610
0.343	0.611
0.345	0.611
0.346	0.612
0.348	0.612
0.349	0.613
0.351	0.613
0.353	0.614
0.354	0.614
0.356	0.615
0.357	0.615
0.359	0.616
0.361	0.616
0.362	0.617
0.364	0.618
0.365	0.618
0.367	0.619
0.369	0.619
0.370	0.620
0.372	0.620
0.373	0.621
0.375	0.621
0.377	0.622
0.378	0.622
0.380	0.623
0.381	0.623
0.383	0.623
0.385	0.624
0.386	0.624
0.388	0.625
0.389	0.625
0.391	0.626
0.393	0.626
0.394	0.627
0.396	0.627
0.397	0.628
0.399	0.628
0.401	0.629
0.402	0.629
0.404	0.630
0.405	0.630
0.407	0.631
0.409	0.631
0.410	0.632
0.412	0.632
0.413	0.633
0.415	0.633
0.417	0.634
0.418	0.634
0.420	0.635
0.421	0.635
0.423	0.636
0.425	0.636
0.426	0.637
0.428	0.637
0.429	0.638
0.431	0.638
0.433	0.639
0.434	0.639
0.436	0.640
0.437	0.640
0.439	0.641
0.441	0.641
0.442	0.642
0.444	0.642
0.445	0.643
0.447	0.643
0.449	0.644
0.450	0.644
0.452	0.645
0.453	0.645
0.455	0.645
0.456	0.646
0.458	0.646
0.460	0.647
0.461	0.647
0.463	0.648
0.464	0.648
0.466	0.649
0.468	0.649
0.469	0.650
0.471	0.650
0.472	0.651
0.474	0.651
0.476	0.652
0.477	0.652
0.479	0.653
0.480	0.653
0.482	0.654
0.484	0.654
0.485	0.655
0.487	0.655
0.488	0.655
0.490	0.656
0.492	0.656
0.493	0.657
0.495	0.657
0.496	0.658
0.498	0.658
0.500	0.659
0.501	0.659
0.503	0.660
0.504	0.660
0.506	0.661
0.508	0.661
0.509	0.662
0.511	0.662
0.512	0.663
0.514	0.663
0.516	0.663
0.517	0.664
0.519	0.664
0.520	0.665
0.522	0.665
0.524	0.666
0.525	0.666
0.527	0.667
0.528	0.667
0.530	0.668
0.532	0.668
0.533	0.669
0.535	0.669
0.536	0.669
0.538	0.670
0.540	0.670
0.541	0.671
0.543	0.671
0.544	0.672
0.546	0.672
0.548	0.673
0.549	0.673
0.551	0.674
0.552	0.674
0.554	0.675
0.556	0.675
0.557	0.675
0.559	0.676
0.560	0.676
0.562	0.677
0.563	0.677
0.565	0.678
0.567	0.678
0.568	0.679
0.570	0.679
0.571	0.679
0.573	0.680
0.575	0.680
0.576	0.681
0.578	0.681
0.579	0.682
0.581	0.682
0.583	0.683
0.584	0.683
0.586	0.684
0.587	0.684
0.589	0.684
0.591	0.685
0.592	0.685
0.594	0.686
0.595	0.686
0.597	0.687
0.599	0.687
0.600	0.688
0.602	0.688
0.603	0.688
0.605	0.689
0.607	0.689
0.608	0.690
0.610	0.690
0.611	0.691
0.613	0.691
0.615	0.692
0.616	0.692
0.618	0.692
0.619	0.693
0.621	0.693
0.623	0.694
0.624	0.694
0.626	0.695
0.627	0.695
0.629	0.695
0.631	0.696
0.632	0.696
0.634	0.697
0.635	0.697
0.637	0.698
0.639	0.698
0.640	0.699
0.642	0.699
0.643	0.699
0.645	0.700
0.647	0.700
0.648	0.701
0.650	0.701
0.651	0.702
0.653	0.702
0.655	0.702
0.656	0.703
0.658	0.703
0.659	0.704
0.661	0.704
0.663	0.705
0.664	0.705
0.666	0.705
0.667	0.706
0.669	0.706
0.670	0.707
0.672	0.707
0.674	0.708
0.675	0.708
0.677	0.708
0.678	0.709
0.680	0.709
0.682	0.710
0.683	0.710
0.685	0.710
0.686	0.711
0.688	0.711
0.690	0.712
0.691	0.712
0.693	0.713
0.694	0.713
0.696	0.713
0.698	0.714
0.699	0.714
0.701	0.715
0.702	0.715
0.704	0.716
0.706	0.716
0.707	0.716
0.709	0.717
0.710	0.717
0.712	0.718
0.714	0.718
0.715	0.718
0.717	0.719
0.718	0.719
0.720	0.720
0.722	0.720
0.723	0.720
0.725	0.721
0.726	0.721
0.728	0.722
0.730	0.722
0.731	0.723
0.733	0.723
0.734	0.723
0.736	0.724
0.738	0.724
0.739	0.725
0.741	0.725
0.742	0.725
0.744	0.726
0.746	0.726
0.747	0.727
0.749	0.727
0.750	0.727
0.752	0.728
0.754	0.728
0.755	0.729
0.757	0.729
0.758	0.729
0.760	0.730
0.762	0.730
0.763	0.731
0.765	0.731
0.766	0.731
0.768	0.732
0.770	0.732
0.771	0.733
0.773	0.733
0.774	0.733
0.776	0.734
0.777	0.734
0.779	0.735
0.781	0.735
0.782	0.735
0.784	0.736
0.785	0.736
0.787	0.737
0.789	0.737
0.790	0.737
0.792	0.738
0.793	0.738
0.795	0.739
0.797	0.739
0.798	0.739
0.800	0.740
0.801	0.740
0.803	0.741
0.805	0.741
0.806	0.741
0.808	0.742
0.809	0.742
0.811	0.742
0.813	0.743
0.814	0.743
0.816	0.744
0.817	0.744
0.819	0.744
0.821	0.745
0.822	0.745
0.824	0.746
0.825	0.746
0.827	0.746
0.829	0.747
0.830	0.747
0.832	0.747
0.833	0.748
0.835	0.748
0.837	0.749
0.838	0.749
0.840	0.749
0.841	0.750
0.843	0.750
0.845	0.751
0.846	0.751
0.848	0.751
0.849	0.752
0.851	0.752
0.853	0.752
0.854	0.753
0.856	0.753
0.857	0.754
0.859	0.754
0.861	0.754
0.862	0.755
0.864	0.755
0.865	0.755
0.867	0.756
0.869	0.756
0.870	0.757
0.872	0.757
0.873	0.757
0.875	0.758
0.877	0.758
0.878	0.758
0.880	0.759
0.881	0.759
0.883	0.760
0.884	0.760
0.886	0.760
0.888	0.761
0.889	0.761
0.891	0.761
0.892	0.762
0.894	0.762
0.896	0.762
0.897	0.763
0.899	0.763
0.900	0.764
0.902	0.764
0.904	0.764
0.905	0.765
0.907	0.765
0.908	0.765
0.910	0.766
0.912	0.766
0.913	0.766
0.915	0.767
0.916	0.767
0.918	0.768
0.920	0.768
0.921	0.768
0.923	0.769
0.924	0.769
0.926	0.769
0.928	0.770
0.929	0.770
0.931	0.770
0.932	0.771
0.934	0.771
0.936	0.771
0.937	0.772
0.939	0.772
0.940	0.773
0.942	0.773
0.944	0.773
0.945	0.774
0.947	0.774
0.948	0.774
0.950	0.775
0.952	0.775
0.953	0.775
0.955	0.776
0.956	0.776
0.958	0.776
0.960	0.777
0.961	0.777
0.963	0.777
0.964	0.778
0.966	0.778
0.968	0.779
0.969	0.779
0.971	0.779
0.972	0.780
0.974	0.780
0.976	0.780
0.977	0.781
0.979	0.781
0.980	0.781
0.982	0.782
0.984	0.782
0.985	0.782
0.987	0.783
0.988	0.783
0.990	0.783
0.991	0.784
0.993	0.784
0.995	0.784
0.996	0.785
0.998	0.785
0.999	0.785
1.001	0.786
1.003	0.786
1.004	0.786
1.006	0.787
1.007	0.787
1.009	0.787
1.011	0.788
1.012	0.788
1.014	0.788
1.015	0.789
1.017	0.789
1.019	0.789
1.020	0.790
1.022	0.790
1.023	0.790
1.025	0.791
1.027	0.791
1.028	0.791
1.030	0.792
1.031	0.792
1.033	0.792
1.035	0.793
1.036	0.793
1.038	0.793
1.039	0.794
1.041	0.794
1.043	0.794
1.044	0.795
1.046	0.795
1.047	0.795
1.049	0.796
1.051	0.796
1.052	0.796
1.054	0.797
1.055	0.797
1.057	0.797
1.059	0.798
1.060	0.798
1.062	0.798
1.063	0.799
1.065	0.799
1.067	0.799
1.068	0.800
1.070	0.800
1.071	0.800
1.073	0.801
1.075	0.801
1.076	0.801
1.078	0.801
1.079	0.802
1.081	0.802
1.083	0.802
1.084	0.803
1.086	0.803
1.087	0.803
1.089	0.804
1.091	0.804
1.092	0.804
1.094	0.805
1.095	0.805
1.097	0.805
1.098	0.806
1.100	0.806
1.102	0.806
1.103	0.807
1.105	0.807
1.106	0.807
1.108	0.807
1.110	0.808
1.111	0.808
1.113	0.808
1.114	0.809
1.116	0.809
1.118	0.809
1.119	0.810
1.121	0.810
1.122	0.810
1.124	0.811
1.126	0.811
1.127	0.811
1.129	0.811
1.130	0.812
1.132	0.812
1.134	0.812
1.135	0.813
1.137	0.813
1.138	0.813
1.140	0.814
1.142	0.814
1.143	0.814
1.145	0.815
1.146	0.815
1.148	0.815
1.150	0.815
1.151	0.816
1.153	0.816
1.154	0.816
1.156	0.817
1.158	0.817
1.159	0.817
1.161	0.818
1.162	0.818
1.164	0.818
1.166	0.818
1.167	0.819
1.169	0.819
1.170	0.819
1.172	0.820
1.174	0.820
1.175	0.820
1.177	0.821
1.178	0.821
1.180	0.821
1.182	0.821
1.183	0.822
1.185	0.822
1.186	0.822
1.188	0.823
1.190	0.823
1.191	0.823
1.193	0.823
1.194	0.824
1.196	0.824
1.197	0.824
1.199	0.825
1.201	0.825
1.202	0.825
1.204	0.825
1.205	0.826
1.207	0.826
1.209	0.826
1.210	0.827
1.212	0.827
1.213	0.827
1.215	0.827
1.217	0.828
1.218	0.828
1.220	0.828
1.221	0.829
1.223	0.829
1.225	0.829
1.226	0.829
1.228	0.830
1.229	0.830
1.231	0.830
1.233	0.831
1.234	0.831
1.236	0.831
1.237	0.831
1.239	0.832
1.241	0.832
1.242	0.832
1.244	0.833
1.245	0.833
1.247	0.833
1.249	0.833
1.250	0.834
1.252	0.834
1.253	0.834
1.255	0.834
1.257	0.835
1.258	0.835
1.260	0.835
1.261	0.836
1.263	0.836
1.265	0.836
1.266	0.836
1.268	0.837
1.269	0.837
1.271	0.837
1.273	0.837
1.274	0.838
1.276	0.838
1.277	0.838
1.279	0.839
1.281	0.839
1.282	0.839
1.284	0.839
1.285	0.840
1.287	0.840
1.289	0.840
1.290	0.840
1.292	0.841
1.293	0.841
1.295	0.841
1.297	0.841
1.298	0.842
1.300	0.842
1.301	0.842
1.303	0.843
1.304	0.843
1.306	0.843
1.308	0.843
1.309	0.844
1.311	0.844
1.312	0.844
1.314	0.844
1.316	0.845
1.317	0.845
1.319	0.845
1.320	0.845
1.322	0.846
1.324	0.846
1.325	0.846
1.327	0.846
1.328	0.847
1.330	0.847
1.332	0.847
1.333	0.848
1.335	0.848
1.336	0.848
1.338	0.848
1.340	0.849
1.341	0.849
1.343	0.849
1.344	0.849
1.346	0.850
1.348	0.850
1.349	0.850
1.351	0.850
1.352	0.851
1.354	0.851
1.356	0.851
1.357	0.851
1.359	0.852
1.360	0.852
1.362	0.852
1.364	0.852
1.365	0.853
1.367	0.853
1.368	0.853
1.370	0.853
1.372	0.854
1.373	0.854
1.375	0.854
1.376	0.854
1.378	0.855
1.380	0.855
1.381	0.855
1.383	0.855
1.384	0.856
1.386	0.856
1.388	0.856
1.389	0.856
1.391	0.857
1.392	0.857
1.394	0.857
1.396	0.857
1.397	0.858
1.399	0.858
1.400	0.858
1.402	0.858
1.404	0.858
1.405	0.859
1.407	0.859
1.408	0.859
1.410	0.859
1.411	0.860
1.413	0.860
1.415	0.860
1.416	0.860
1.418	0.861
1.419	0.861
1.421	0.861
1.423	0.861
1.424	0.862
1.426	0.862
1.427	0.862
1.429	0.862
1.431	0.863
1.432	0.863
1.434	0.863
1.435	0.863
1.437	0.863
1.439	0.864
1.440	0.864
1.442	0.864
1.443	0.864
1.445	0.865
1.447	0.865
1.448	0.865
1.450	0.865
1.451	0.866
1.453	0.866
1.455	0.866
1.456	0.866
1.458	0.866
1.459	0.867
1.461	0.867
1.463	0.867
1.464	0.867
1.466	0.868
1.467	0.868
1.469	0.868
1.471	0.868
1.472	0.869
1.474	0.869
1.475	0.869
1.477	0.869
1.479	0.869
1.480	0.870
1.482	0.870
1.483	0.870
1.485	0.870
1.487	0.871
1.488	0.871
1.490	0.871
1.491	0.871
1.493	0.871
1.495	0.872
1.496	0.872
1.498	0.872
1.499	0.872
1.501	0.873
1.503	0.873
1.504	0.873
1.506	0.873
1.507	0.873
1.509	0.874
1.511	0.874
1.512	0.874
1.514	0.874
1.515	0.875
1.517	0.875
1.518	0.875
1.520	0.875
1.522	0.875
1.523	0.876
1.525	0.876
1.526	0.876
1.528	0.876
1.530	0.877
1.531	0.877
1.533	0.877
1.534	0.877
1.536	0.877
1.538	0.878
1.539	0.878
1.541	0.878
1.542	0.878
1.544	0.878
1.546	0.879
1.547	0.879
1.549	0.879
1.550	0.879
1.552	0.879
1.554	0.880
1.555	0.880
1.557	0.880
1.558	0.880
1.560	0.881
1.562	0.881
1.563	0.881
1.565	0.881
1.566	0.881
1.568	0.882
1.570	0.882
1.571	0.882
1.573	0.882
1.574	0.882
1.576	0.883
1.578	0.883
1.579	0.883
1.581	0.883
1.582	0.883
1.584	0.884
1.586	0.884
1.587	0.884
1.589	0.884
1.590	0.884
1.592	0.885
1.594	0.885
1.595	0.885
1.597	0.885
1.598	0.885
1.600	0.886
1.602	0.886
1.603	0.886
1.605	0.886
1.606	0.886
1.608	0.887
1.610	0.887
1.611	0.887
1.613	0.887
1.614	0.887
1.616	0.888
1.618	0.888
1.619	0.888
1.621	0.888
1.622	0.888
1.624	0.889
1.625	0.889
1.627	0.889
1.629	0.889
1.630	0.889
1.632	0.890
1.633	0.890
1.635	0.890
1.637	0.890
1.638	0.890
1.640	0.891
1.641	0.891
1.643	0.891
1.645	0.891
1.646	0.891
1.648	0.892
1.649	0.892
1.651	0.892
1.653	0.892
1.654	0.892
1.656	0.892
1.657	0.893
1.659	0.893
1.661	0.893
1.662	0.893
1.664	0.893
1.665	0.894
1.667	0.894
1.669	0.894
1.670	0.894
1.672	0.894
1.673	0.895
1.675	0.895
1.677	0.895
1.678	0.895
1.680	0.895
1.681	0.895
1.683	0.896
1.685	0.896
1.686	0.896
1.688	0.896
1.689	0.896
1.691	0.897
1.693	0.897
1.694	0.897
1.696	0.897
1.697	0.897
1.699	0.898
1.701	0.898
1.702	0.898
1.704	0.898
1.705	0.898
1.707	0.898
1.709	0.899
1.710	0.899
1.712	0.899
1.713	0.899
1.715	0.899
1.717	0.899
1.718	0.900
1.720	0.900
1.721	0.900
1.723	0.900
1.725	0.900
1.726	0.901
1.728	0.901
1.729	0.901
1.731	0.901
1.732	0.901
1.734	0.901
1.736	0.902
1.737	0.902
1.739	0.902
1.740	0.902
1.742	0.902
1.744	0.903
1.745	0.903
1.747	0.903
1.748	0.903
1.750	0.903
1.752	0.903
1.753	0.904
1.755	0.904
1.756	0.904
1.758	0.904
1.760	0.904
1.761	0.904
1.763	0.905
1.764	0.905
1.766	0.905
1.768	0.905
1.769	0.905
1.771	0.905
1.772	0.906
1.774	0.906
1.776	0.906
1.777	0.906
1.779	0.906
1.780	0.906
1.782	0.907
1.784	0.907
1.785	0.907
1.787	0.907
1.788	0.907
1.790	0.907
1.792	0.908
1.793	0.908
1.795	0.908
1.796	0.908
1.798	0.908
1.800	0.908
1.801	0.909
1.803	0.909
1.804	0.909
1.806	0.909
1.808	0.909
1.809	0.909
1.811	0.910
1.812	0.910
1.814	0.910
1.816	0.910
1.817	0.910
1.819	0.910
1.820	0.911
1.822	0.911
1.824	0.911
1.825	0.911
1.827	0.911
1.828	0.911
1.830	0.912
1.832	0.912
1.833	0.912
1.835	0.912
1.836	0.912
1.838	0.912
1.839	0.912
1.841	0.913
1.843	0.913
1.844	0.913
1.846	0.913
1.847	0.913
1.849	0.913
1.851	0.914
1.852	0.914
1.854	0.914
1.855	0.914
1.857	0.914
1.859	0.914
1.860	0.914
1.862	0.915
1.863	0.915
1.865	0.915
1.867	0.915
1.868	0.915
1.870	0.915
1.871	0.916
1.873	0.916
1.875	0.916
1.876	0.916
1.878	0.916
1.879	0.916
1.881	0.916
1.883	0.917
1.884	0.917
1.886	0.917
1.887	0.917
1.889	0.917
1.891	0.917
1.892	0.918
1.894	0.918
1.895	0.918
1.897	0.918
1.899	0.918
1.900	0.918
1.902	0.918
1.903	0.919
1.905	0.919
1.907	0.919
1.908	0.919
1.910	0.919
1.911	0.919
1.913	0.919
1.915	0.920
1.916	0.920
1.918	0.920
1.919	0.920
1.921	0.920
1.923	0.920
1.924	0.920
1.926	0.921
1.927	0.921
1.929	0.921
1.931	0.921
1.932	0.921
1.934	0.921
1.935	0.921
1.937	0.922
1.939	0.922
1.940	0.922
1.942	0.922
1.943	0.922
1.945	0.922
1.946	0.922
1.948	0.923
1.950	0.923
1.951	0.923
1.953	0.923
1.954	0.923
1.956	0.923
1.958	0.923
1.959	0.924
1.961	0.924
1.962	0.924
1.964	0.924
1.966	0.924
1.967	0.924
1.969	0.924
1.970	0.925
1.972	0.925
1.974	0.925
1.975	0.925
1.977	0.925
1.978	0.925
1.980	0.925
1.982	0.926
1.983	0.926
1.985	0.926
1.986	0.926
1.988	0.926
1.990	0.926
1.991	0.926
1.993	0.926
1.994	0.927
1.996	0.927
1.998	0.927
1.999	0.927
2.001	0.927
2.002	0.927
2.004	0.927
2.006	0.928
2.007	0.928
2.009	0.928
2.010	0.928
2.012	0.928
2.014	0.928
2.015	0.928
2.017	0.928
2.018	0.929
2.020	0.929
2.022	0.929
2.023	0.929
2.025	0.929
2.026	0.929
2.028	0.929
2.030	0.929
2.031	0.930
2.033	0.930
2.034	0.930
2.036	0.930
2.038	0.930
2.039	0.930
2.041	0.930
2.042	0.930
2.044	0.931
2.046	0.931
2.047	0.931
2.049	0.931
2.050	0.931
2.052	0.931
2.053	0.931
2.055	0.932
2.057	0.932
2.058	0.932
2.060	0.932
2.061	0.932
2.063	0.932
2.065	0.932
2.066	0.932
2.068	0.933
2.069	0.933
2.071	0.933
2.073	0.933
2.074	0.933
2.076	0.933
2.077	0.933
2.079	0.933
2.081	0.933
2.082	0.934
2.084	0.934
2.085	0.934
2.087	0.934
2.089	0.934
2.090	0.934
2.092	0.934
2.093	0.934
2.095	0.935
2.097	0.935
2.098	0.935
2.100	0.935
2.101	0.935
2.103	0.935
2.105	0.935
2.106	0.935
2.108	0.936
2.109	0.936
2.111	0.936
2.113	0.936
2.114	0.936
2.116	0.936
2.117	0.936
2.119	0.936
2.121	0.936
2.122	0.937
2.124	0.937
2.125	0.937
2.127	0.937
2.129	0.937
2.130	0.937
2.132	0.937
2.133	0.937
2.135	0.938
2.137	0.938
2.138	0.938
2.140	0.938
2.141	0.938
2.143	0.938
2.145	0.938
2.146	0.938
2.148	0.938
2.149	0.939
2.151	0.939
2.152	0.939
2.154	0.939
2.156	0.939
2.157	0.939
2.159	0.939
2.160	0.939
2.162	0.939
2.164	0.940
2.165	0.940
2.167	0.940
2.168	0.940
2.170	0.940
2.172	0.940
2.173	0.940
2.175	0.940
2.176	0.940
2.178	0.941
2.180	0.941
2.181	0.941
2.183	0.941
2.184	0.941
2.186	0.941
2.188	0.941
2.189	0.941
2.191	0.941
2.192	0.942
2.194	0.942
2.196	0.942
2.197	0.942
2.199	0.942
2.200	0.942
2.202	0.942
2.204	0.942
2.205	0.942
2.207	0.942
2.208	0.943
2.210	0.943
2.212	0.943
2.213	0.943
2.215	0.943
2.216	0.943
2.218	0.943
2.220	0.943
2.221	0.943
2.223	0.944
2.224	0.944
2.226	0.944
2.228	0.944
2.229	0.944
2.231	0.944
2.232	0.944
2.234	0.944
2.236	0.944
2.237	0.944
2.239	0.945
2.240	0.945
2.242	0.945
2.244	0.945
2.245	0.945
2.247	0.945
2.248	0.945
2.250	0.945
2.252	0.945
2.253	0.945
2.255	0.946
2.256	0.946
2.258	0.946
2.259	0.946
2.261	0.946
2.263	0.946
2.264	0.946
2.266	0.946
2.267	0.946
2.269	0.946
2.271	0.947
2.272	0.947
2.274	0.947
2.275	0.947
2.277	0.947
2.279	0.947
2.280	0.947
2.282	0.947
2.283	0.947
2.285	0.947
2.287	0.948
2.288	0.948
2.290	0.948
2.291	0.948
2.293	0.948
2.295	0.948
2.296	0.948
2.298	0.948
2.299	0.948
2.301	0.948
2.303	0.948
2.304	0.949
2.306	0.949
2.307	0.949
2.309	0.949
2.311	0.949
2.312	0.949
2.314	0.949
2.315	0.949
2.317	0.949
2.319	0.949
2.320	0.950
2.322	0.950
2.323	0.950
2.325	0.950
2.327	0.950
2.328	0.950
2.330	0.950
2.331	0.950
2.333	0.950
2.335	0.950
2.336	0.950
2.338	0.951
2.339	0.951
2.341	0.951
2.343	0.951
2.344	0.951
2.346	0.951
2.347	0.951
2.349	0.951
2.351	0.951
2.352	0.951
2.354	0.951
2.355	0.952
2.357	0.952
2.359	0.952
2.360	0.952
2.362	0.952
2.363	0.952
2.365	0.952
2.366	0.952
2.368	0.952
2.370	0.952
2.371	0.952
2.373	0.953
2.374	0.953
2.376	0.953
2.378	0.953
2.379	0.953
2.381	0.953
2.382	0.953
2.384	0.953
2.386	0.953
2.387	0.953
2.389	0.953
2.390	0.953
2.392	0.954
2.394	0.954
2.395	0.954
2.397	0.954
2.398	0.954
2.400	0.954
2.402	0.954
2.403	0.954
2.405	0.954
2.406	0.954
2.408	0.954
2.410	0.954
2.411	0.955
2.413	0.955
2.414	0.955
2.416	0.955
2.418	0.955
2.419	0.955
2.421	0.955
2.422	0.955
2.424	0.955
2.426	0.955
2.427	0.955
2.429	0.955
2.430	0.956
2.432	0.956
2.434	0.956
2.435	0.956
2.437	0.956
2.438	0.956
2.440	0.956
2.442	0.956
2.443	0.956
2.445	0.956
2.446	0.956
2.448	0.956
2.450	0.957
2.451	0.957
2.453	0.957
2.454	0.957
2.456	0.957
2.458	0.957
2.459	0.957
2.461	0.957
2.462	0.957
2.464	0.957
2.466	0.957
2.467	0.957
2.469	0.957
2.470	0.958
2.472	0.958
2.473	0.958
2.475	0.958
2.477	0.958
2.478	0.958
2.480	0.958
2.481	0.958
2.483	0.958
2.485	0.958
2.486	0.958
2.488	0.958
2.489	0.958
2.491	0.959
2.493	0.959
2.494	0.959
2.496	0.959
2.497	0.959
2.499	0.959
2.501	0.959
2.502	0.959
2.504	0.959
2.505	0.959
2.507	0.959
2.509	0.959
2.510	0.959
2.512	0.960
2.513	0.960
2.515	0.960
2.517	0.960
2.518	0.960
2.520	0.960
2.521	0.960
2.523	0.960
2.525	0.960
2.526	0.960
2.528	0.960
2.529	0.960
2.531	0.960
2.533	0.960
2.534	0.961
2.536	0.961
2.537	0.961
2.539	0.961
2.541	0.961
2.542	0.961
2.544	0.961
2.545	0.961
2.547	0.961
2.549	0.961
2.550	0.961
2.552	0.961
2.553	0.961
2.555	0.961
2.557	0.962
2.558	0.962
2.560	0.962
2.561	0.962
2.563	0.962
2.565	0.962
2.566	0.962
2.568	0.962
2.569	0.962
2.571	0.962
2.573	0.962
2.574	0.962
2.576	0.962
2.577	0.962
2.579	0.963
2.580	0.963
2.582	0.963
2.584	0.963
2.585	0.963
2.587	0.963
2.588	0.963
2.590	0.963
2.592	0.963
2.593	0.963
2.595	0.963
2.596	0.963
2.598	0.963
2.600	0.963
2.601	0.963
2.603	0.964
2.604	0.964
2.606	0.964
2.608	0.964
2.609	0.964
2.611	0.964
2.612	0.964
2.614	0.964
2.616	0.964
2.617	0.964
2.619	0.964
2.620	0.964
2.622	0.964
2.624	0.964
2.625	0.964
2.627	0.965
2.628	0.965
2.630	0.965
2.632	0.965
2.633	0.965
2.635	0.965
2.636	0.965
2.638	0.965
2.640	0.965
2.641	0.965
2.643	0.965
2.644	0.965
2.646	0.965
2.648	0.965
2.649	0.965
2.651	0.965
2.652	0.966
2.654	0.966
2.656	0.966
2.657	0.966
2.659	0.966
2.660	0.966
2.662	0.966
2.664	0.966
2.665	0.966
2.667	0.966
2.668	0.966
2.670	0.966
2.672	0.966
2.673	0.966
2.675	0.966
2.676	0.966
2.678	0.967
2.680	0.967
2.681	0.967
2.683	0.967
2.684	0.967
2.686	0.967
2.687	0.967
2.689	0.967
2.691	0.967
2.692	0.967
2.694	0.967
2.695	0.967
2.697	0.967
2.699	0.967
2.700	0.967
2.702	0.967
2.703	0.967
2.705	0.968
2.707	0.968
2.708	0.968
2.710	0.968
2.711	0.968
2.713	0.968
2.715	0.968
2.716	0.968
2.718	0.968
2.719	0.968
2.721	0.968
2.723	0.968
2.724	0.968
2.726	0.968
2.727	0.968
2.729	0.968
2.731	0.968
2.732	0.969
2.734	0.969
2.735	0.969
2.737	0.969
2.739	0.969
2.740	0.969
2.742	0.969
2.743	0.969
2.745	0.969
2.747	0.969
2.748	0.969
2.750	0.969
2.751	0.969
2.753	0.969
2.755	0.969
2.756	0.969
2.758	0.969
2.759	0.969
2.761	0.970
2.763	0.970
2.764	0.970
2.766	0.970
2.767	0.970
2.769	0.970
2.771	0.970
2.772	0.970
2.774	0.970
2.775	0.970
2.777	0.970
2.779	0.970
2.780	0.970
2.782	0.970
2.783	0.970
2.785	0.970
2.787	0.970
2.788	0.970
2.790	0.971
2.791	0.971
2.793	0.971
2.794	0.971
2.796	0.971
2.798	0.971
2.799	0.971
2.801	0.971
2.802	0.971
2.804	0.971
2.806	0.971
2.807	0.971
2.809	0.971
2.810	0.971
2.812	0.971
2.814	0.971
2.815	0.971
2.817	0.971
2.818	0.971
2.820	0.971
2.822	0.972
2.823	0.972
2.825	0.972
2.826	0.972
2.828	0.972
2.830	0.972
2.831	0.972
2.833	0.972
2.834	0.972
2.836	0.972
2.838	0.972
2.839	0.972
2.841	0.972
2.842	0.972
2.844	0.972
2.846	0.972
2.847	0.972
2.849	0.972
2.850	0.972
2.852	0.972
2.854	0.973
2.855	0.973
2.857	0.973
2.858	0.973
2.860	0.973
2.862	0.973
2.863	0.973
2.865	0.973
2.866	0.973
2.868	0.973
2.870	0.973
2.871	0.973
2.873	0.973
2.874	0.973
2.876	0.973
2.878	0.973
2.879	0.973
2.881	0.973
2.882	0.973
2.884	0.973
2.886	0.973
2.887	0.974
2.889	0.974
2.890	0.974
2.892	0.974
2.894	0.974
2.895	0.974
2.897	0.974
2.898	0.974
2.900	0.974
2.901	0.974
2.903	0.974
2.905	0.974
2.906	0.974
2.908	0.974
2.909	0.974
2.911	0.974
2.913	0.974
2.914	0.974
2.916	0.974
2.917	0.974
2.919	0.974
2.921	0.975
2.922	0.975
2.924	0.975
2.925	0.975
2.927	0.975
2.929	0.975
2.930	0.975
2.932	0.975
2.933	0.975
2.935	0.975
2.937	0.975
2.938	0.975
2.940	0.975
2.941	0.975
2.943	0.975
2.945	0.975
2.946	0.975
2.948	0.975
2.949	0.975
2.951	0.975
2.953	0.975
2.954	0.975
2.956	0.975
2.957	0.976
2.959	0.976
2.961	0.976
2.962	0.976
2.964	0.976
2.965	0.976
2.967	0.976
2.969	0.976
2.970	0.976
2.972	0.976
2.973	0.976
2.975	0.976
2.977	0.976
2.978	0.976
2.980	0.976
2.981	0.976
2.983	0.976
2.985	0.976
2.986	0.976
2.988	0.976
2.989	0.976
2.991	0.976
2.993	0.976
2.994	0.976
2.996	0.977
2.997	0.977
2.999	0.977
3.001	0.977
3.002	0.977
3.004	0.977
3.005	0.977
3.007	0.977
3.008	0.977
3.010	0.977
3.012	0.977
3.013	0.977
3.015	0.977
3.016	0.977
3.018	0.977
3.020	0.977
3.021	0.977
3.023	0.977
3.024	0.977
3.026	0.977
3.028	0.977
3.029	0.977
3.031	0.977
3.032	0.977
3.034	0.977
3.036	0.978
3.037	0.978
3.039	0.978
3.040	0.978
3.042	0.978
3.044	0.978
3.045	0.978
3.047	0.978
3.048	0.978
3.050	0.978
3.052	0.978
3.053	0.978
3.055	0.978
3.056	0.978
3.058	0.978
3.060	0.978
3.061	0.978
3.063	0.978
3.064	0.978
3.066	0.978
3.068	0.978
3.069	0.978
3.071	0.978
3.072	0.978
3.074	0.978
3.076	0.978
3.077	0.978
3.079	0.979
3.080	0.979
3.082	0.979
3.084	0.979
3.085	0.979
3.087	0.979
3.088	0.979
3.090	0.979
3.092	0.979
3.093	0.979
3.095	0.979
3.096	0.979
3.098	0.979
3.100	0.979
3.101	0.979
3.103	0.979
3.104	0.979
3.106	0.979
3.107	0.979
3.109	0.979
3.111	0.979
3.112	0.979
3.114	0.979
3.115	0.979
3.117	0.979
3.119	0.979
3.120	0.979
3.122	0.979
3.123	0.980
3.125	0.980
3.127	0.980
3.128	0.980
3.130	0.980
3.131	0.980
3.133	0.980
3.135	0.980
3.136	0.980
3.138	0.980
3.139	0.980
3.141	0.980
3.143	0.980
3.144	0.980
3.146	0.980
3.147	0.980
3.149	0.980
3.151	0.980
3.152	0.980
3.154	0.980
3.155	0.980
3.157	0.980
3.159	0.980
3.160	0.980
3.162	0.980
3.163	0.980
3.165	0.980
3.167	0.980
3.168	0.980
3.170	0.980
3.171	0.981
3.173	0.981
3.175	0.981
3.176	0.981
3.178	0.981
3.179	0.981
3.181	0.981
3.183	0.981
3.184	0.981
3.186	0.981
3.187	0.981
3.189	0.981
3.191	0.981
3.192	0.981
3.194	0.981
3.195	0.981
3.197	0.981
3.199	0.981
3.200	0.981
3.202	0.981
3.203	0.981
3.205	0.981
3.207	0.981
3.208	0.981
3.210	0.981
3.211	0.981
3.213	0.981
3.214	0.981
3.216	0.981
3.218	0.981
3.219	0.981
3.221	0.981
3.222	0.982
3.224	0.982
3.226	0.982
3.227	0.982
3.229	0.982
3.230	0.982
3.232	0.982
3.234	0.982
3.235	0.982
3.237	0.982
3.238	0.982
3.240	0.982
3.242	0.982
3.243	0.982
3.245	0.982
3.246	0.982
3.248	0.982
3.250	0.982
3.251	0.982
3.253	0.982
3.254	0.982
3.256	0.982
3.258	0.982
3.259	0.982
3.261	0.982
3.262	0.982
3.264	0.982
3.266	0.982
3.267	0.982
3.269	0.982
3.270	0.982
3.272	0.982
3.274	0.982
3.275	0.982
3.277	0.983
3.278	0.983
3.280	0.983
3.282	0.983
3.283	0.983
3.285	0.983
3.286	0.983
3.288	0.983
3.290	0.983
3.291	0.983
3.293	0.983
3.294	0.983
3.296	0.983
3.298	0.983
3.299	0.983
3.301	0.983
3.302	0.983
3.304	0.983
3.306	0.983
3.307	0.983
3.309	0.983
3.310	0.983
3.312	0.983
3.314	0.983
3.315	0.983
3.317	0.983
3.318	0.983
3.320	0.983
3.321	0.983
3.323	0.983
3.325	0.983
3.326	0.983
3.328	0.983
3.329	0.983
3.331	0.983
3.333	0.983
3.334	0.983
3.336	0.984
3.337	0.984
3.339	0.984
3.341	0.984
3.342	0.984
3.344	0.984
3.345	0.984
3.347	0.984
3.349	0.984
3.350	0.984
3.352	0.984
3.353	0.984
3.355	0.984
3.357	0.984
3.358	0.984
3.360	0.984
3.361	0.984
3.363	0.984
3.365	0.984
3.366	0.984
3.368	0.984
3.369	0.984
3.371	0.984
3.373	0.984
3.374	0.984
3.376	0.984
3.377	0.984
3.379	0.984
3.381	0.984
3.382	0.984
3.384	0.984
3.385	0.984
3.387	0.984
3.389	0.984
3.390	0.984
3.392	0.984
3.393	0.984
3.395	0.984
3.397	0.984
3.398	0.984
3.400	0.985
3.401	0.985
3.403	0.985
3.405	0.985
3.406	0.985
3.408	0.985
3.409	0.985
3.411	0.985
3.413	0.985
3.414	0.985
3.416	0.985
3.417	0.985
3.419	0.985
3.421	0.985
3.422	0.985
3.424	0.985
3.425	0.985
3.427	0.985
3.428	0.985
3.430	0.985
3.432	0.985
3.433	0.985
3.435	0.985
3.436	0.985
3.438	0.985
3.440	0.985
3.441	0.985
3.443	0.985
3.444	0.985
3.446	0.985
3.448	0.985
3.449	0.985
3.451	0.985
3.452	0.985
3.454	0.985
3.456	0.985
3.457	0.985
3.459	0.985
3.460	0.985
3.462	0.985
3.464	0.985
3.465	0.985
3.467	0.985
3.468	0.986
3.470	0.986
3.472	0.986
3.473	0.986
3.475	0.986
3.476	0.986
3.478	0.986
3.480	0.986
3.481	0.986
3.483	0.986
3.484	0.986
3.486	0.986
3.488	0.986
3.489	0.986
3.491	0.986
3.492	0.986
3.494	0.986
3.496	0.986
3.497	0.986
3.499	0.986
3.500	0.986
3.502	0.986
3.504	0.986
3.505	0.986
3.507	0.986
3.508	0.986
3.510	0.986
3.512	0.986
3.513	0.986
3.515	0.986
3.516	0.986
3.518	0.986
3.520	0.986
3.521	0.986
3.523	0.986
3.524	0.986
3.526	0.986
3.528	0.986
3.529	0.986
3.531	0.986
3.532	0.986
3.534	0.986
3.535	0.986
3.537	0.986
3.539	0.986
3.540	0.986
3.542	0.986
3.543	0.986
3.545	0.986
3.547	0.987
3.548	0.987
3.550	0.987
3.551	0.987
3.553	0.987
3.555	0.987
3.556	0.987
3.558	0.987
3.559	0.987
3.561	0.987
3.563	0.987
3.564	0.987
3.566	0.987
3.567	0.987
3.569	0.987
3.571	0.987
3.572	0.987
3.574	0.987
3.575	0.987
3.577	0.987
3.579	0.987
3.580	0.987
3.582	0.987
3.583	0.987
3.585	0.987
3.587	0.987
3.588	0.987
3.590	0.987
3.591	0.987
3.593	0.987
3.595	0.987
3.596	0.987
3.598	0.987
3.599	0.987
3.601	0.987
3.603	0.987
3.604	0.987
3.606	0.987
3.607	0.987
3.609	0.987
3.611	0.987
3.612	0.987
3.614	0.987
3.615	0.987
3.617	0.987
3.619	0.987
3.620	0.987
3.622	0.987
3.623	0.987
3.625	0.987
3.627	0.987
3.628	0.987
3.630	0.987
3.631	0.987
3.633	0.988
3.635	0.988
3.636	0.988
3.638	0.988
3.639	0.988
3.641	0.988
3.642	0.988
3.644	0.988
3.646	0.988
3.647	0.988
3.649	0.988
3.650	0.988
3.652	0.988
3.654	0.988
3.655	0.988
3.657	0.988
3.658	0.988
3.660	0.988
3.662	0.988
3.663	0.988
3.665	0.988
3.666	0.988
3.668	0.988
3.670	0.988
3.671	0.988
3.673	0.988
3.674	0.988
3.676	0.988
3.678	0.988
3.679	0.988
3.681	0.988
3.682	0.988
3.684	0.988
3.686	0.988
3.687	0.988
3.689	0.988
3.690	0.988
3.692	0.988
3.694	0.988
3.695	0.988
3.697	0.988
3.698	0.988
3.700	0.988
3.702	0.988
3.703	0.988
3.705	0.988
3.706	0.988
3.708	0.988
3.710	0.988
3.711	0.988
3.713	0.988
3.714	0.988
3.716	0.988
3.718	0.988
3.719	0.988
3.721	0.988
3.722	0.988
3.724	0.988
3.726	0.988
3.727	0.988
3.729	0.988
3.730	0.989
3.732	0.989
3.734	0.989
3.735	0.989
3.737	0.989
3.738	0.989
3.740	0.989
3.742	0.989
3.743	0.989
3.745	0.989
3.746	0.989
3.748	0.989
3.749	0.989
3.751	0.989
3.753	0.989
3.754	0.989
3.756	0.989
3.757	0.989
3.759	0.989
3.761	0.989
3.762	0.989
3.764	0.989
3.765	0.989
3.767	0.989
3.769	0.989
3.770	0.989
3.772	0.989
3.773	0.989
3.775	0.989
3.777	0.989
3.778	0.989
3.780	0.989
3.781	0.989
3.783	0.989
3.785	0.989
3.786	0.989
3.788	0.989
3.789	0.989
3.791	0.989
3.793	0.989
3.794	0.989
3.796	0.989
3.797	0.989
3.799	0.989
3.801	0.989
3.802	0.989
3.804	0.989
3.805	0.989
3.807	0.989
3.809	0.989
3.810	0.989
3.812	0.989
3.813	0.989
3.815	0.989
3.817	0.989
3.818	0.989
3.820	0.989
3.821	0.989
3.823	0.989
3.825	0.989
3.826	0.989
3.828	0.989
3.829	0.989
3.831	0.989
3.833	0.989
3.834	0.989
3.836	0.989
3.837	0.989
3.839	0.989
3.841	0.989
3.842	0.989
3.844	0.990
3.845	0.990
3.847	0.990
3.849	0.990
3.850	0.990
3.852	0.990
3.853	0.990
3.855	0.990
3.856	0.990
3.858	0.990
3.860	0.990
3.861	0.990
3.863	0.990
3.864	0.990
3.866	0.990
3.868	0.990
3.869	0.990
3.871	0.990
3.872	0.990
3.874	0.990
3.876	0.990
3.877	0.990
3.879	0.990
3.880	0.990
3.882	0.990
3.884	0.990
3.885	0.990
3.887	0.990
3.888	0.990
3.890	0.990
3.892	0.990
3.893	0.990
3.895	0.990
3.896	0.990
3.898	0.990
3.900	0.990
3.901	0.990
3.903	0.990
3.904	0.990
3.906	0.990
3.908	0.990
3.909	0.990
3.911	0.990
3.912	0.990
3.914	0.990
3.916	0.990
3.917	0.990
3.919	0.990
3.920	0.990
3.922	0.990
3.924	0.990
3.925	0.990
3.927	0.990
3.928	0.990
3.930	0.990
3.932	0.990
3.933	0.990
3.935	0.990
3.936	0.990
3.938	0.990
3.940	0.990
3.941	0.990
3.943	0.990
3.944	0.990
3.946	0.990
3.948	0.990
3.949	0.990
3.951	0.990
3.952	0.990
3.954	0.990
3.956	0.990
3.957	0.990
3.959	0.990
3.960	0.990
3.962	0.990
3.963	0.990
3.965	0.990
3.967	0.990
3.968	0.990
3.970	0.990
3.971	0.990
3.973	0.990
3.975	0.990
3.976	0.990
3.978	0.990
3.979	0.991
3.981	0.991
3.983	0.991
3.984	0.991
3.986	0.991
3.987	0.991
3.989	0.991
3.991	0.991
3.992	0.991
3.994	0.991
3.995	0.991
3.997	0.991
3.999	0.991
4.000	0.991
4.002	0.991
4.003	0.991
4.005	0.991
4.007	0.991
4.008	0.991
4.010	0.991
4.011	0.991
4.013	0.991
4.015	0.991
4.016	0.991
4.018	0.991
4.019	0.991
4.021	0.991
4.023	0.991
4.024	0.991
4.026	0.991
4.027	0.991
4.029	0.991
4.031	0.991
4.032	0.991
4.034	0.991
4.035	0.991
4.037	0.991
4.039	0.991
4.040	0.991
4.042	0.991
4.043	0.991
4.045	0.991
4.047	0.991
4.048	0.991
4.050	0.991
4.051	0.991
4.053	0.991
4.055	0.991
4.056	0.991
4.058	0.991
4.059	0.991
4.061	0.991
4.062	0.991
4.064	0.991
4.066	0.991
4.067	0.991
4.069	0.991
4.070	0.991
4.072	0.991
4.074	0.991
4.075	0.991
4.077	0.991
4.078	0.991
4.080	0.991
4.082	0.991
4.083	0.991
4.085	0.991
4.086	0.991
4.088	0.991
4.090	0.991
4.091	0.991
4.093	0.991
4.094	0.991
4.096	0.991
4.098	0.991
4.099	0.991
4.101	0.991
4.102	0.991
4.104	0.991
4.106	0.991
4.107	0.991
4.109	0.991
4.110	0.991
4.112	0.991
4.114	0.991
4.115	0.991
4.117	0.991
4.118	0.991
4.120	0.991
4.122	0.991
4.123	0.991
4.125	0.991
4.126	0.991
4.128	0.991
4.130	0.991
4.131	0.991
4.133	0.991
4.134	0.991
4.136	0.991
4.138	0.991
4.139	0.991
4.141	0.991
4.142	0.991
4.144	0.991
4.146	0.991
4.147	0.992
4.149	0.992
4.150	0.992
4.152	0.992
4.154	0.992
4.155	0.992
4.157	0.992
4.158	0.992
4.160	0.992
4.162	0.992
4.163	0.992
4.165	0.992
4.166	0.992
4.168	0.992
4.169	0.992
4.171	0.992
4.173	0.992
4.174	0.992
4.176	0.992
4.177	0.992
4.179	0.992
4.181	0.992
4.182	0.992
4.184	0.992
4.185	0.992
4.187	0.992
4.189	0.992
4.190	0.992
4.192	0.992
4.193	0.992
4.195	0.992
4.197	0.992
4.198	0.992
4.200	0.992
4.201	0.992
4.203	0.992
4.205	0.992
4.206	0.992
4.208	0.992
4.209	0.992
4.211	0.992
4.213	0.992
4.214	0.992
4.216	0.992
4.217	0.992
4.219	0.992
4.221	0.992
4.222	0.992
4.224	0.992
4.225	0.992
4.227	0.992
4.229	0.992
4.230	0.992
4.232	0.992
4.233	0.992
4.235	0.992
4.237	0.992
4.238	0.992
4.240	0.992
4.241	0.992
4.243	0.992
4.245	0.992
4.246	0.992
4.248	0.992
4.249	0.992
4.251	0.992
4.253	0.992
4.254	0.992
4.256	0.992
4.257	0.992
4.259	0.992
4.261	0.992
4.262	0.992
4.264	0.992
4.265	0.992
4.267	0.992
4.269	0.992
4.270	0.992
4.272	0.992
4.273	0.992
4.275	0.992
4.276	0.992
4.278	0.992
4.280	0.992
4.281	0.992
4.283	0.992
4.284	0.992
4.286	0.992
4.288	0.992
4.289	0.992
4.291	0.992
4.292	0.992
4.294	0.992
4.296	0.992
4.297	0.992
4.299	0.992
4.300	0.992
4.302	0.992
4.304	0.992
4.305	0.992
4.307	0.992
4.308	0.992
4.310	0.992
4.312	0.992
4.313	0.992
4.315	0.992
4.316	0.992
4.318	0.992
4.320	0.992
4.321	0.992
4.323	0.992
4.324	0.992
4.326	0.992
4.328	0.992
4.329	0.992
4.331	0.992
4.332	0.992
4.334	0.992
4.336	0.992
4.337	0.992
4.339	0.992
4.340	0.992
4.342	0.992
4.344	0.992
4.345	0.992
4.347	0.992
4.348	0.992
4.350	0.992
4.352	0.992
4.353	0.992
4.355	0.992
4.356	0.992
4.358	0.992
4.360	0.992
4.361	0.992
4.363	0.992
4.364	0.992
4.366	0.992
4.368	0.992
4.369	0.993
4.371	0.993
4.372	0.993
4.374	0.993
4.376	0.993
4.377	0.993
4.379	0.993
4.380	0.993
4.382	0.993
4.383	0.993
4.385	0.993
4.387	0.993
4.388	0.993
4.390	0.993
4.391	0.993
4.393	0.993
4.395	0.993
4.396	0.993
4.398	0.993
4.399	0.993
4.401	0.993
4.403	0.993
4.404	0.993
4.406	0.993
4.407	0.993
4.409	0.993
4.411	0.993
4.412	0.993
4.414	0.993
4.415	0.993
4.417	0.993
4.419	0.993
4.420	0.993
4.422	0.993
4.423	0.993
4.425	0.993
4.427	0.993
4.428	0.993
4.430	0.993
4.431	0.993
4.433	0.993
4.435	0.993
4.436	0.993
4.438	0.993
4.439	0.993
4.441	0.993
4.443	0.993
4.444	0.993
4.446	0.993
4.447	0.993
4.449	0.993
4.451	0.993
4.452	0.993
4.454	0.993
4.455	0.993
4.457	0.993
4.459	0.993
4.460	0.993
4.462	0.993
4.463	0.993
4.465	0.993
4.467	0.993
4.468	0.993
4.470	0.993
4.471	0.993
4.473	0.993
4.475	0.993
4.476	0.993
4.478	0.993
4.479	0.993
4.481	0.993
4.483	0.993
4.484	0.993
4.486	0.993
4.487	0.993
4.489	0.993
4.490	0.993
4.492	0.993
4.494	0.993
4.495	0.993
4.497	0.993
4.498	0.993
4.500	0.993
4.502	0.993
4.503	0.993
4.505	0.993
4.506	0.993
4.508	0.993
4.510	0.993
4.511	0.993
4.513	0.993
4.514	0.993
4.516	0.993
4.518	0.993
4.519	0.993
4.521	0.993
4.522	0.993
4.524	0.993
4.526	0.993
4.527	0.993
4.529	0.993
4.530	0.993
4.532	0.993
4.534	0.993
4.535	0.993
4.537	0.993
4.538	0.993
4.540	0.993
4.542	0.993
4.543	0.993
4.545	0.993
4.546	0.993
4.548	0.993
4.550	0.993
4.551	0.993
4.553	0.993
4.554	0.993
4.556	0.993
4.558	0.993
4.559	0.993
4.561	0.993
4.562	0.993
4.564	0.993
4.566	0.993
4.567	0.993
4.569	0.993
4.570	0.993
4.572	0.993
4.574	0.993
4.575	0.993
4.577	0.993
4.578	0.993
4.580	0.993
4.582	0.993
4.583	0.993
4.585	0.993
4.586	0.993
4.588	0.993
4.590	0.993
4.591	0.993
4.593	0.993
4.594	0.993
4.596	0.993
4.597	0.993
4.599	0.993
4.601	0.993
4.602	0.993
4.604	0.993
4.605	0.993
4.607	0.993
4.609	0.993
4.610	0.993
4.612	0.993
4.613	0.993
4.615	0.993
4.617	0.993
4.618	0.993
4.620	0.993
4.621	0.993
4.623	0.993
4.625	0.993
4.626	0.993
4.628	0.993
4.629	0.993
4.631	0.993
4.633	0.993
4.634	0.993
4.636	0.993
4.637	0.993
4.639	0.993
4.641	0.993
4.642	0.993
4.644	0.993
4.645	0.993
4.647	0.993
4.649	0.993
4.650	0.993
4.652	0.993
4.653	0.993
4.655	0.993
4.657	0.993
4.658	0.993
4.660	0.993
4.661	0.993
4.663	0.993
4.665	0.993
4.666	0.993
4.668	0.993
4.669	0.993
4.671	0.993
4.673	0.993
4.674	0.993
4.676	0.993
4.677	0.993
4.679	0.993
4.681	0.993
4.682	0.993
4.684	0.993
4.685	0.993
4.687	0.993
4.689	0.993
4.690	0.993
4.692	0.993
4.693	0.993
4.695	0.993
4.697	0.993
4.698	0.993
4.700	0.994
4.701	0.994
4.703	0.994
4.704	0.994
4.706	0.994
4.708	0.994
4.709	0.994
4.711	0.994
4.712	0.994
4.714	0.994
4.716	0.994
4.717	0.994
4.719	0.994
4.720	0.994
4.722	0.994
4.724	0.994
4.725	0.994
4.727	0.994
4.728	0.994
4.730	0.994
4.732	0.994
4.733	0.994
4.735	0.994
4.736	0.994
4.738	0.994
4.740	0.994
4.741	0.994
4.743	0.994
4.744	0.994
4.746	0.994
4.748	0.994
4.749	0.994
4.751	0.994
4.752	0.994
4.754	0.994
4.756	0.994
4.757	0.994
4.759	0.994
4.760	0.994
4.762	0.994
4.764	0.994
4.765	0.994
4.767	0.994
4.768	0.994
4.770	0.994
4.772	0.994
4.773	0.994
4.775	0.994
4.776	0.994
4.778	0.994
4.780	0.994
4.781	0.994
4.783	0.994
4.784	0.994
4.786	0.994
4.788	0.994
4.789	0.994
4.791	0.994
4.792	0.994
4.794	0.994
4.796	0.994
4.797	0.994
4.799	0.994
4.800	0.994
4.802	0.994
4.804	0.994
4.805	0.994
4.807	0.994
4.808	0.994
4.810	0.994
4.811	0.994
4.813	0.994
4.815	0.994
4.816	0.994
4.818	0.994
4.819	0.994
4.821	0.994
4.823	0.994
4.824	0.994
4.826	0.994
4.827	0.994
4.829	0.994
4.831	0.994
4.832	0.994
4.834	0.994
4.835	0.994
4.837	0.994
4.839	0.994
4.840	0.994
4.842	0.994
4.843	0.994
4.845	0.994
4.847	0.994
4.848	0.994
4.850	0.994
4.851	0.994
4.853	0.994
4.855	0.994
4.856	0.994
4.858	0.994
4.859	0.994
4.861	0.994
4.863	0.994
4.864	0.994
4.866	0.994
4.867	0.994
4.869	0.994
4.871	0.994
4.872	0.994
4.874	0.994
4.875	0.994
4.877	0.994
4.879	0.994
4.880	0.994
4.882	0.994
4.883	0.994
4.885	0.994
4.887	0.994
4.888	0.994
4.890	0.994
4.891	0.994
4.893	0.994
4.895	0.994
4.896	0.994
4.898	0.994
4.899	0.994
4.901	0.994
4.903	0.994
4.904	0.994
4.906	0.994
4.907	0.994
4.909	0.994
4.911	0.994
4.912	0.994
4.914	0.994
4.915	0.994
4.917	0.994
4.918	0.994
4.920	0.994
4.922	0.994
4.923	0.994
4.925	0.994
4.926	0.994
4.928	0.994
4.930	0.994
4.931	0.994
4.933	0.994
4.934	0.994
4.936	0.994
4.938	0.994
4.939	0.994
4.941	0.994
4.942	0.994
4.944	0.994
4.946	0.994
4.947	0.994
4.949	0.994
4.950	0.994
4.952	0.994
4.954	0.994
4.955	0.994
4.957	0.994
4.958	0.994
4.960	0.994
4.962	0.994
4.963	0.994
4.965	0.994
4.966	0.994
4.968	0.994
4.970	0.994
4.971	0.994
4.973	0.994
4.974	0.994
4.976	0.994
4.978	0.994
4.979	0.994
4.981	0.994
4.982	0.994
4.984	0.994
4.986	0.994
4.987	0.994
4.989	0.994
4.990	0.994
4.992	0.994
4.994	0.994
4.995	0.994
4.997	0.994
4.998	0.994
5.000	0.994
5.002	0.994
5.003	0.994
5.005	0.994
5.006	0.994
5.008	0.994
5.010	0.994
5.011	0.994
5.013	0.994
5.014	0.994
5.016	0.994
5.017	0.994
5.019	0.994
5.021	0.994
5.022	0.994
5.024	0.994
5.025	0.994
5.027	0.994
5.029	0.994
5.030	0.994
5.032	0.994
5.033	0.994
5.035	0.994
5.037	0.994
5.038	0.994
5.040	0.994
5.041	0.994
5.043	0.994
5.045	0.994
5.046	0.994
5.048	0.994
5.049	0.994
5.051	0.994
5.053	0.994
5.054	0.994
5.056	0.994
5.057	0.994
5.059	0.994
5.061	0.994
5.062	0.994
5.064	0.994
5.065	0.994
5.067	0.994
5.069	0.994
5.070	0.994
5.072	0.994
5.073	0.994
5.075	0.994
5.077	0.994
5.078	0.994
5.080	0.994
5.081	0.994
5.083	0.994
5.085	0.994
5.086	0.994
5.088	0.994
5.089	0.994
5.091	0.994
5.093	0.994
5.094	0.994
5.096	0.994
5.097	0.994
5.099	0.994
5.101	0.994
5.102	0.994
5.104	0.994
5.105	0.994
5.107	0.994
5.109	0.994
5.110	0.994
5.112	0.994
5.113	0.994
5.115	0.994
5.117	0.994
5.118	0.994
5.120	0.994
5.121	0.994
5.123	0.994
5.124	0.994
5.126	0.994
5.128	0.994
5.129	0.994
5.131	0.994
5.132	0.994
5.134	0.994
5.136	0.994
5.137	0.994
5.139	0.994
5.140	0.994
5.142	0.994
5.144	0.994
5.145	0.994
5.147	0.994
5.148	0.994
5.150	0.994
5.152	0.994
5.153	0.994
5.155	0.994
5.156	0.994
5.158	0.994
5.160	0.994
5.161	0.994
5.163	0.994
5.164	0.994
5.166	0.994
5.168	0.994
5.169	0.994
5.171	0.994
5.172	0.994
5.174	0.994
5.176	0.994
5.177	0.994
5.179	0.994
5.180	0.994
5.182	0.994
5.184	0.994
5.185	0.994
5.187	0.994
5.188	0.994
5.190	0.994
5.192	0.994
5.193	0.994
5.195	0.994
5.196	0.994
5.198	0.994
5.200	0.994
5.201	0.994
5.203	0.994
5.204	0.994
5.206	0.994
5.208	0.994
5.209	0.994
5.211	0.994
5.212	0.994
5.214	0.994
5.216	0.994
5.217	0.994
5.219	0.994
5.220	0.994
5.222	0.994
5.224	0.994
5.225	0.994
5.227	0.994
5.228	0.994
5.230	0.994
5.231	0.994
5.233	0.994
5.235	0.994
5.236	0.994
5.238	0.994
5.239	0.994
5.241	0.994
5.243	0.994
5.244	0.994
5.246	0.994
5.247	0.994
5.249	0.994
5.251	0.994
5.252	0.994
5.254	0.994
5.255	0.994
5.257	0.994
5.259	0.994
5.260	0.994
5.262	0.994
5.263	0.994
5.265	0.994
5.267	0.994
5.268	0.994
5.270	0.994
5.271	0.994
5.273	0.994
5.275	0.994
5.276	0.994
5.278	0.994
5.279	0.994
5.281	0.994
5.283	0.994
5.284	0.994
5.286	0.994
5.287	0.994
5.289	0.994
5.291	0.994
5.292	0.994
5.294	0.994
5.295	0.994
5.297	0.994
5.299	0.994
5.300	0.994
5.302	0.994
5.303	0.994
5.305	0.994
5.307	0.994
5.308	0.994
5.310	0.994
5.311	0.994
5.313	0.994
5.315	0.994
5.316	0.994
5.318	0.994
5.319	0.994
5.321	0.994
5.323	0.994
5.324	0.994
5.326	0.994
5.327	0.994
5.329	0.994
5.331	0.994
5.332	0.994
5.334	0.994
5.335	0.994
5.337	0.994
5.338	0.994
5.340	0.994
5.342	0.994
5.343	0.994
5.345	0.994
5.346	0.994
5.348	0.994
5.350	0.994
5.351	0.994
5.353	0.994
5.354	0.994
5.356	0.994
5.358	0.994
5.359	0.994
5.361	0.994
5.362	0.994
5.364	0.994
5.366	0.994
5.367	0.994
5.369	0.994
5.370	0.994
5.372	0.994
5.374	0.994
5.375	0.994
5.377	0.994
5.378	0.994
5.380	0.994
5.382	0.994
5.383	0.994
5.385	0.994
5.386	0.994
5.388	0.994
5.390	0.994
5.391	0.994
5.393	0.994
5.394	0.995
5.396	0.995
5.398	0.995
5.399	0.995
5.401	0.995
5.402	0.995
5.404	0.995
5.406	0.995
5.407	0.995
5.409	0.995
5.410	0.995
5.412	0.995
5.414	0.995
5.415	0.995
5.417	0.995
5.418	0.995
5.420	0.995
5.422	0.995
5.423	0.995
5.425	0.995
5.426	0.995
5.428	0.995
5.430	0.995
5.431	0.995
5.433	0.995
5.434	0.995
5.436	0.995
5.438	0.995
5.439	0.995
5.441	0.995
5.442	0.995
5.444	0.995
5.445	0.995
5.447	0.995
5.449	0.995
5.450	0.995
5.452	0.995
5.453	0.995
5.455	0.995
5.457	0.995
5.458	0.995
5.460	0.995
5.461	0.995
5.463	0.995
5.465	0.995
5.466	0.995
5.468	0.995
5.469	0.995
5.471	0.995
5.473	0.995
5.474	0.995
5.476	0.995
5.477	0.995
5.479	0.995
5.481	0.995
5.482	0.995
5.484	0.995
5.485	0.995
5.487	0.995
5.489	0.995
5.490	0.995
5.492	0.995
5.493	0.995
5.495	0.995
5.497	0.995
5.498	0.995
5.500	0.995
5.501	0.995
5.503	0.995
5.505	0.995
5.506	0.995
5.508	0.995
5.509	0.995
5.511	0.995
5.513	0.995
5.514	0.995
5.516	0.995
5.517	0.995
5.519	0.995
5.521	0.995
5.522	0.995
5.524	0.995
5.525	0.995
5.527	0.995
5.529	0.995
5.530	0.995
5.532	0.995
5.533	0.995
5.535	0.995
5.537	0.995
5.538	0.995
5.540	0.995
5.541	0.995
5.543	0.995
5.545	0.995
5.546	0.995
5.548	0.995
5.549	0.995
5.551	0.995
5.552	0.995
5.554	0.995
5.556	0.995
5.557	0.995
5.559	0.995
5.560	0.995
5.562	0.995
5.564	0.995
5.565	0.995
5.567	0.995
5.568	0.995
5.570	0.995
5.572	0.995
5.573	0.995
5.575	0.995
5.576	0.995
5.578	0.995
5.580	0.995
5.581	0.995
5.583	0.995
5.584	0.995
5.586	0.995
5.588	0.995
5.589	0.995
5.591	0.995
5.592	0.995
5.594	0.995
5.596	0.995
5.597	0.995
5.599	0.995
5.600	0.995
5.602	0.995
5.604	0.995
5.605	0.995
5.607	0.995
5.608	0.995
5.610	0.995
5.612	0.995
5.613	0.995
5.615	0.995
5.616	0.995
5.618	0.995
5.620	0.995
5.621	0.995
5.623	0.995
5.624	0.995
5.626	0.995
5.628	0.995
5.629	0.995
5.631	0.995
5.632	0.995
5.634	0.995
5.636	0.995
5.637	0.995
5.639	0.995
5.640	0.995
5.642	0.995
5.644	0.995
5.645	0.995
5.647	0.995
5.648	0.995
5.650	0.995
5.652	0.995
5.653	0.995
5.655	0.995
5.656	0.995
5.658	0.995
5.659	0.995
5.661	0.995
5.663	0.995
5.664	0.995
5.666	0.995
5.667	0.995
5.669	0.995
5.671	0.995
5.672	0.995
5.674	0.995
5.675	0.995
5.677	0.995
5.679	0.995
5.680	0.995
5.682	0.995
5.683	0.995
5.685	0.995
5.687	0.995
5.688	0.995
5.690	0.995
5.691	0.995
5.693	0.995
5.695	0.995
5.696	0.995
5.698	0.995
5.699	0.995
5.701	0.995
5.703	0.995
5.704	0.995
5.706	0.995
5.707	0.995
5.709	0.995
5.711	0.995
5.712	0.995
5.714	0.995
5.715	0.995
5.717	0.995
5.719	0.995
5.720	0.995
5.722	0.995
5.723	0.995
5.725	0.995
5.727	0.995
5.728	0.995
5.730	0.995
5.731	0.995
5.733	0.995
5.735	0.995
5.736	0.995
5.738	0.995
5.739	0.995
5.741	0.995
5.743	0.995
5.744	0.995
5.746	0.995
5.747	0.995
5.749	0.995
5.751	0.995
5.752	0.995
5.754	0.995
5.755	0.995
5.757	0.995
5.759	0.995
5.760	0.995
5.762	0.995
5.763	0.995
5.765	0.995
5.766	0.995
5.768	0.995
5.770	0.995
5.771	0.995
5.773	0.995
5.774	0.995
5.776	0.995
5.778	0.995
5.779	0.995
5.781	0.995
5.782	0.995
5.784	0.995
5.786	0.995
5.787	0.995
5.789	0.995
5.790	0.995
5.792	0.995
5.794	0.995
5.795	0.995
5.797	0.995
5.798	0.995
5.800	0.995
5.802	0.995
5.803	0.995
5.805	0.995
5.806	0.995
5.808	0.995
5.810	0.995
5.811	0.995
5.813	0.995
5.814	0.995
5.816	0.995
5.818	0.995
5.819	0.995
5.821	0.995
5.822	0.995
5.824	0.995
5.826	0.995
5.827	0.995
5.829	0.995
5.830	0.995
5.832	0.995
5.834	0.995
5.835	0.995
5.837	0.995
5.838	0.995
5.840	0.995
5.842	0.995
5.843	0.995
5.845	0.995
5.846	0.995
5.848	0.995
5.850	0.995
5.851	0.995
5.853	0.995
5.854	0.995
5.856	0.995
5.858	0.995
5.859	0.995
5.861	0.995
5.862	0.995
5.864	0.995
5.866	0.995
5.867	0.995
5.869	0.995
5.870	0.995
5.872	0.995
5.873	0.995
5.875	0.995
5.877	0.995
5.878	0.995
5.880	0.995
5.881	0.995
5.883	0.995
5.885	0.995
5.886	0.995
5.888	0.995
5.889	0.995
5.891	0.995
5.893	0.995
5.894	0.995
5.896	0.995
5.897	0.995
5.899	0.995
5.901	0.995
5.902	0.995
5.904	0.995
5.905	0.995
5.907	0.995
5.909	0.995
5.910	0.995
5.912	0.995
5.913	0.995
5.915	0.995
5.917	0.995
5.918	0.995
5.920	0.995
5.921	0.995
5.923	0.995
5.925	0.995
5.926	0.995
5.928	0.995
5.929	0.995
5.931	0.995
5.933	0.995
5.934	0.995
5.936	0.995
5.937	0.995
5.939	0.995
5.941	0.995
5.942	0.995
5.944	0.995
5.945	0.995
5.947	0.995
5.949	0.995
5.950	0.995
5.952	0.995
5.953	0.995
5.955	0.995
5.957	0.995
5.958	0.995
5.960	0.995
5.961	0.995
5.963	0.995
5.965	0.995
5.966	0.995
5.968	0.995
5.969	0.995
5.971	0.995
5.972	0.995
5.974	0.995
5.976	0.995
5.977	0.995
5.979	0.995
5.980	0.995
5.982	0.995
5.984	0.995
5.985	0.995
5.987	0.995
5.988	0.995
5.990	0.995
5.992	0.995
5.993	0.995
5.995	0.995
5.996	0.995
5.998	0.995
6.000	0.995
6.001	0.995
6.003	0.995
6.004	0.995
6.006	0.995
6.008	0.995
6.009	0.995
6.011	0.995
6.012	0.995
6.014	0.995
6.016	0.995
6.017	0.995
6.019	0.995
6.020	0.995
6.022	0.995
6.024	0.995
6.025	0.995
6.027	0.995
6.028	0.995
6.030	0.995
6.032	0.995
6.033	0.995
6.035	0.995
6.036	0.995
6.038	0.995
6.040	0.995
6.041	0.995
6.043	0.995
6.044	0.995
6.046	0.995
6.048	0.995
6.049	0.995
6.051	0.995
6.052	0.995
6.054	0.995
6.056	0.995
6.057	0.995
6.059	0.995
6.060	0.995
6.062	0.995
6.064	0.995
6.065	0.995
6.067	0.995
6.068	0.995
6.070	0.995
6.072	0.995
6.073	0.995
6.075	0.995
6.076	0.995
6.078	0.995
6.079	0.995
6.081	0.995
6.083	0.995
6.084	0.995
6.086	0.995
6.087	0.995
6.089	0.995
6.091	0.995
6.092	0.995
6.094	0.995
6.095	0.995
6.097	0.995
6.099	0.995
6.100	0.995
6.102	0.995
6.103	0.995
6.105	0.995
6.107	0.995
6.108	0.995
6.110	0.995
6.111	0.995
6.113	0.995
6.115	0.995
6.116	0.995
6.118	0.995
6.119	0.995
6.121	0.995
6.123	0.995
6.124	0.995
6.126	0.995
6.127	0.995
6.129	0.995
6.131	0.995
6.132	0.995
6.134	0.995
6.135	0.995
6.137	0.995
6.139	0.995
6.140	0.995
6.142	0.995
6.143	0.995
6.145	0.995
6.147	0.995
6.148	0.995
6.150	0.995
6.151	0.995
6.153	0.995
6.155	0.995
6.156	0.995
6.158	0.995
6.159	0.995
6.161	0.995
6.163	0.995
6.164	0.995
6.166	0.995
6.167	0.995
6.169	0.995
6.171	0.995
6.172	0.995
6.174	0.995
6.175	0.995
6.177	0.995
6.179	0.995
6.180	0.995
6.182	0.995
6.183	0.995
6.185	0.995
6.186	0.995
6.188	0.995
6.190	0.995
6.191	0.995
6.193	0.995
6.194	0.995
6.196	0.995
6.198	0.995
6.199	0.995
6.201	0.995
6.202	0.995
6.204	0.995
6.206	0.995
6.207	0.995
6.209	0.995
6.210	0.995
6.212	0.995
6.214	0.995
6.215	0.995
6.217	0.995
6.218	0.995
6.220	0.995
6.222	0.995
6.223	0.995
6.225	0.995
6.226	0.995
6.228	0.995
6.230	0.995
6.231	0.995
6.233	0.995
6.234	0.995
6.236	0.995
6.238	0.995
6.239	0.995
6.241	0.995
6.242	0.995
6.244	0.995
6.246	0.995
6.247	0.995
6.249	0.995
6.250	0.995
6.252	0.995
6.254	0.995
6.255	0.995
6.257	0.995
6.258	0.995
6.260	0.995
6.262	0.995
6.263	0.995
6.265	0.995
6.266	0.995
6.268	0.995
6.270	0.995
6.271	0.995
6.273	0.995
6.274	0.995
6.276	0.995
6.278	0.995
6.279	0.995
6.281	0.995
6.282	0.995
6.284	0.995
6.286	0.995
6.287	0.995
6.289	0.995
6.290	0.995
6.292	0.995
6.293	0.995
6.295	0.995
6.297	0.995
6.298	0.995
6.300	0.995
6.301	0.995
6.303	0.995
6.305	0.995
6.306	0.995
6.308	0.995
6.309	0.995
6.311	0.995
6.313	0.995
6.314	0.995
6.316	0.995
6.317	0.995
6.319	0.995
6.321	0.995
6.322	0.995
6.324	0.995
6.325	0.995
6.327	0.995
6.329	0.995
6.330	0.995
6.332	0.995
6.333	0.995
6.335	0.995
6.337	0.995
6.338	0.995
6.340	0.995
6.341	0.995
6.343	0.995
6.345	0.995
6.346	0.995
6.348	0.995
6.349	0.995
6.351	0.995
6.353	0.995
6.354	0.995
6.356	0.995
6.357	0.995
6.359	0.995
6.361	0.995
6.362	0.995
6.364	0.995
6.365	0.995
6.367	0.995
6.369	0.995
6.370	0.995
6.372	0.995
6.373	0.995
6.375	0.995
6.377	0.995
6.378	0.995
6.380	0.995
6.381	0.995
6.383	0.995
6.385	0.995
6.386	0.995
6.388	0.995
6.389	0.995
6.391	0.995
6.393	0.995
6.394	0.995
6.396	0.995
6.397	0.995
6.399	0.995
6.400	0.995
6.402	0.995
6.404	0.995
6.405	0.995
6.407	0.995
6.408	0.995
6.410	0.995
6.412	0.995
6.413	0.995
6.415	0.995
6.416	0.995
6.418	0.995
6.420	0.995
6.421	0.995
6.423	0.995
6.424	0.995
6.426	0.995
6.428	0.995
6.429	0.995
6.431	0.995
6.432	0.995
6.434	0.995
6.436	0.995
6.437	0.995
6.439	0.995
6.440	0.995
6.442	0.995
6.444	0.995
6.445	0.995
6.447	0.995
6.448	0.995
6.450	0.995
6.452	0.995
6.453	0.995
6.455	0.995
6.456	0.995
6.458	0.995
6.460	0.995
6.461	0.995
6.463	0.995
6.464	0.995
6.466	0.995
6.468	0.995
6.469	0.995
6.471	0.995
6.472	0.995
6.474	0.995
6.476	0.995
6.477	0.995
6.479	0.995
6.480	0.995
6.482	0.995
6.484	0.995
6.485	0.995
6.487	0.995
6.488	0.995
6.490	0.995
6.492	0.995
6.493	0.995
6.495	0.995
6.496	0.995
6.498	0.995
6.500	0.995
6.501	0.995
6.503	0.995
6.504	0.995
6.506	0.995
6.507	0.995
6.509	0.995
6.511	0.995
6.512	0.995
6.514	0.995
6.515	0.995
6.517	0.995
6.519	0.995
6.520	0.995
6.522	0.995
6.523	0.995
6.525	0.995
6.527	0.995
6.528	0.995
6.530	0.995
6.531	0.995
6.533	0.995
6.535	0.995
6.536	0.995
6.538	0.995
6.539	0.995
6.541	0.995
6.543	0.995
6.544	0.995
6.546	0.995
6.547	0.995
6.549	0.995
6.551	0.995
6.552	0.995
6.554	0.995
6.555	0.995
6.557	0.995
6.559	0.995
6.560	0.995
6.562	0.995
6.563	0.995
6.565	0.995
6.567	0.995
6.568	0.995
6.570	0.995
6.571	0.995
6.573	0.995
6.575	0.995
6.576	0.995
6.578	0.995
6.579	0.995
6.581	0.995
6.583	0.995
6.584	0.995
6.586	0.995
6.587	0.995
6.589	0.995
6.591	0.995
6.592	0.995
6.594	0.995
6.595	0.995
6.597	0.995
6.599	0.995
6.600	0.995
6.602	0.995
6.603	0.995
6.605	0.995
6.607	0.995
6.608	0.995
6.610	0.995
6.611	0.995
6.613	0.995
6.614	0.995
6.616	0.995
6.618	0.995
6.619	0.995
6.621	0.995
6.622	0.995
6.624	0.995
6.626	0.995
6.627	0.995
6.629	0.995
6.630	0.995
6.632	0.995
6.634	0.995
6.635	0.995
6.637	0.995
6.638	0.995
6.640	0.995
6.642	0.995
6.643	0.995
6.645	0.995
6.646	0.995
6.648	0.995
6.650	0.995
6.651	0.995
6.653	0.995
6.654	0.995
6.656	0.995
6.658	0.995
6.659	0.995
6.661	0.995
6.662	0.995
6.664	0.995
6.666	0.995
6.667	0.995
6.669	0.995
6.670	0.995
6.672	0.995
6.674	0.995
6.675	0.995
6.677	0.995
6.678	0.995
6.680	0.995
6.682	0.995
6.683	0.995
6.685	0.995
6.686	0.995
6.688	0.995
6.690	0.995
6.691	0.995
6.693	0.995
6.694	0.995
6.696	0.995
6.698	0.995
6.699	0.995
6.701	0.995
6.702	0.995
6.704	0.995
6.706	0.995
6.707	0.995
6.709	0.995
6.710	0.995
6.712	0.995
6.714	0.995
6.715	0.995
6.717	0.995
6.718	0.995
6.720	0.995
6.721	0.995
6.723	0.995
6.725	0.995
6.726	0.995
6.728	0.995
6.729	0.995
6.731	0.995
6.733	0.995
6.734	0.995
6.736	0.995
6.737	0.995
6.739	0.995
6.741	0.995
6.742	0.995
6.744	0.995
6.745	0.995
6.747	0.995
6.749	0.995
6.750	0.995
6.752	0.995
6.753	0.995
6.755	0.995
6.757	0.995
6.758	0.995
6.760	0.995
6.761	0.995
6.763	0.995
6.765	0.995
6.766	0.995
6.768	0.995
6.769	0.995
6.771	0.995
6.773	0.995
6.774	0.995
6.776	0.995
6.777	0.995
6.779	0.995
6.781	0.995
6.782	0.995
6.784	0.995
6.785	0.995
6.787	0.995
6.789	0.995
6.790	0.995
6.792	0.995
6.793	0.995
6.795	0.995
6.797	0.995
6.798	0.995
6.800	0.995
6.801	0.995
6.803	0.995
6.805	0.995
6.806	0.995
6.808	0.995
6.809	0.995
6.811	0.995
6.813	0.995
6.814	0.995
6.816	0.995
6.817	0.995
6.819	0.995
6.821	0.995
6.822	0.995
6.824	0.995
6.825	0.995
6.827	0.995
6.828	0.995
6.830	0.995
6.832	0.995
6.833	0.995
6.835	0.995
6.836	0.995
6.838	0.995
6.840	0.995
6.841	0.995
6.843	0.995
6.844	0.995
6.846	0.995
6.848	0.995
6.849	0.995
6.851	0.995
6.852	0.995
6.854	0.995
6.856	0.995
6.857	0.995
6.859	0.995
6.860	0.995
6.862	0.995
6.864	0.995
6.865	0.995
6.867	0.995
6.868	0.995
6.870	0.995
6.872	0.995
6.873	0.995
6.875	0.995
6.876	0.995
6.878	0.995
6.880	0.995
6.881	0.995
6.883	0.995
6.884	0.995
6.886	0.995
6.888	0.995
6.889	0.995
6.891	0.995
6.892	0.995
6.894	0.995
6.896	0.995
6.897	0.995
6.899	0.995
6.900	0.995
6.902	0.995
6.904	0.995
6.905	0.995
6.907	0.995
6.908	0.995
6.910	0.995
6.912	0.995
6.913	0.995
6.915	0.995
6.916	0.995
6.918	0.995
6.920	0.995
6.921	0.995
6.923	0.995
6.924	0.995
6.926	0.995
6.927	0.995
6.929	0.995
6.931	0.995
6.932	0.995
6.934	0.995
6.935	0.995
6.937	0.995
6.939	0.995
6.940	0.995
6.942	0.995
6.943	0.995
6.945	0.995
6.947	0.995
6.948	0.995
6.950	0.995
6.951	0.995
6.953	0.995
6.955	0.995
6.956	0.995
6.958	0.995
6.959	0.995
6.961	0.995
6.963	0.995
6.964	0.995
6.966	0.995
6.967	0.995
6.969	0.995
6.971	0.995
6.972	0.995
6.974	0.995
6.975	0.995
6.977	0.995
6.979	0.995
6.980	0.995
6.982	0.995
6.983	0.995
6.985	0.995
6.987	0.995
6.988	0.995
6.990	0.995
6.991	0.995
6.993	0.995
6.995	0.995
6.996	0.995
6.998	0.995
6.999	0.995
7.001	0.995
7.003	0.995
7.004	0.995
7.006	0.995
7.007	0.995
7.009	0.995
7.011	0.995
7.012	0.995
7.014	0.995
7.015	0.995
7.017	0.995
7.019	0.995
7.020	0.995
7.022	0.995
7.023	0.995
7.025	0.995
7.027	0.995
7.028	0.995
7.030	0.995
7.031	0.995
7.033	0.995
7.034	0.995
7.036	0.995
7.038	0.995
7.039	0.995
7.041	0.995
7.042	0.995
7.044	0.995
7.046	0.995
7.047	0.995
7.049	0.995
7.050	0.995
7.052	0.995
7.054	0.995
7.055	0.995
7.057	0.995
7.058	0.995
7.060	0.995
7.062	0.995
7.063	0.995
7.065	0.995
7.066	0.995
7.068	0.995
7.070	0.995
7.071	0.995
7.073	0.995
7.074	0.995
7.076	0.995
7.078	0.995
7.079	0.995
7.081	0.995
7.082	0.995
7.084	0.995
7.086	0.995
7.087	0.995
7.089	0.995
7.090	0.995
7.092	0.995
7.094	0.995
7.095	0.995
7.097	0.995
7.098	0.995
7.100	0.995
7.102	0.995
7.103	0.995
7.105	0.995
7.106	0.995
7.108	0.995
7.110	0.995
7.111	0.995
7.113	0.995
7.114	0.995
7.116	0.995
7.118	0.995
7.119	0.995
7.121	0.995
7.122	0.995
7.124	0.995
7.126	0.995
7.127	0.995
7.129	0.995
7.130	0.995
7.132	0.995
7.134	0.995
7.135	0.995
7.137	0.995
7.138	0.995
7.140	0.995
7.141	0.995
7.143	0.995
7.145	0.995
7.146	0.995
7.148	0.995
7.149	0.995
7.151	0.995
7.153	0.995
7.154	0.995
7.156	0.995
7.157	0.995
7.159	0.995
7.161	0.995
7.162	0.995
7.164	0.995
7.165	0.995
7.167	0.995
7.169	0.995
7.170	0.995
7.172	0.995
7.173	0.995
7.175	0.995
7.177	0.995
7.178	0.995
7.180	0.995
7.181	0.995
7.183	0.995
7.185	0.995
7.186	0.995
7.188	0.995
7.189	0.995
7.191	0.995
7.193	0.995
7.194	0.995
7.196	0.995
7.197	0.995
7.199	0.995
7.201	0.995
7.202	0.995
7.204	0.995
7.205	0.995
7.207	0.995
7.209	0.995
7.210	0.995
7.212	0.995
7.213	0.995
7.215	0.995
7.217	0.995
7.218	0.995
7.220	0.995
7.221	0.995
7.223	0.995
7.225	0.995
7.226	0.995
7.228	0.995
7.229	0.995
7.231	0.995
7.233	0.995
7.234	0.995
7.236	0.995
7.237	0.995
7.239	0.995
7.241	0.995
7.242	0.995
7.244	0.995
7.245	0.995
7.247	0.995
7.248	0.995
7.250	0.995
7.252	0.995
7.253	0.995
7.255	0.995
7.256	0.995
7.258	0.995
7.260	0.995
7.261	0.995
7.263	0.995
7.264	0.995
7.266	0.995
7.268	0.995
7.269	0.995
7.271	0.995
7.272	0.995
7.274	0.995
7.276	0.995
7.277	0.995
7.279	0.995
7.280	0.995
7.282	0.995
7.284	0.995
7.285	0.995
7.287	0.995
7.288	0.995
7.290	0.995
7.292	0.995
7.293	0.995
7.295	0.995
7.296	0.995
7.298	0.995
7.300	0.995
7.301	0.995
7.303	0.995
7.304	0.995
7.306	0.995
7.308	0.995
7.309	0.995
7.311	0.995
7.312	0.995
7.314	0.995
7.316	0.995
7.317	0.995
7.319	0.995
7.320	0.995
7.322	0.995
7.324	0.995
7.325	0.995
7.327	0.995
7.328	0.995
7.330	0.995
7.332	0.995
7.333	0.995
7.335	0.995
7.336	0.995
7.338	0.995
7.340	0.995
7.341	0.995
7.343	0.995
7.344	0.995
7.346	0.995
7.348	0.995
7.349	0.995
7.351	0.995
7.352	0.995
7.354	0.995
7.355	0.995
7.357	0.995
7.359	0.995
7.360	0.995
7.362	0.995
7.363	0.995
7.365	0.995
7.367	0.995
7.368	0.995
7.370	0.995
7.371	0.995
7.373	0.995
7.375	0.995
7.376	0.995
7.378	0.995
7.379	0.995
7.381	0.995
7.383	0.995
7.384	0.995
7.386	0.995
7.387	0.995
7.389	0.995
7.391	0.995
7.392	0.995
7.394	0.995
7.395	0.995
7.397	0.995
7.399	0.995
7.400	0.995
7.402	0.995
7.403	0.995
7.405	0.995
7.407	0.995
7.408	0.995
7.410	0.995
7.411	0.995
7.413	0.995
7.415	0.995
7.416	0.995
7.418	0.995
7.419	0.995
7.421	0.995
7.423	0.995
7.424	0.995
7.426	0.995
7.427	0.995
7.429	0.995
7.431	0.995
7.432	0.995
7.434	0.995
7.435	0.995
7.437	0.995
7.439	0.995
7.440	0.995
7.442	0.995
7.443	0.995
7.445	0.995
7.447	0.995
7.448	0.995
7.450	0.995
7.451	0.995
7.453	0.995
7.455	0.995
7.456	0.995
7.458	0.995
7.459	0.995
7.461	0.995
7.462	0.995
7.464	0.995
7.466	0.995
7.467	0.995
7.469	0.995
7.470	0.995
7.472	0.995
7.474	0.995
7.475	0.995
7.477	0.995
7.478	0.995
7.480	0.995
7.482	0.995
7.483	0.995
7.485	0.995
7.486	0.995
7.488	0.995
7.490	0.995
7.491	0.995
7.493	0.995
7.494	0.995
7.496	0.995
7.498	0.995
7.499	0.995
7.501	0.995
7.502	0.995
7.504	0.995
7.506	0.995
7.507	0.995
7.509	0.995
7.510	0.995
7.512	0.995
7.514	0.995
7.515	0.995
7.517	0.995
7.518	0.995
7.520	0.995
7.522	0.995
7.523	0.995
7.525	0.995
7.526	0.995
7.528	0.995
7.530	0.995
7.531	0.995
7.533	0.995
7.534	0.995
7.536	0.995
7.538	0.995
7.539	0.995
7.541	0.995
7.542	0.995
7.544	0.995
7.546	0.995
7.547	0.995
7.549	0.995
7.550	0.995
7.552	0.995
7.554	0.995
7.555	0.995
7.557	0.995
7.558	0.995
7.560	0.995
7.562	0.995
7.563	0.995
7.565	0.995
7.566	0.995
7.568	0.995
7.569	0.995
7.571	0.995
7.573	0.995
7.574	0.995
7.576	0.995
7.577	0.995
7.579	0.995
7.581	0.995
7.582	0.995
7.584	0.995
7.585	0.995
7.587	0.995
7.589	0.995
7.590	0.995
7.592	0.995
7.593	0.995
7.595	0.995
7.597	0.995
7.598	0.995
7.600	0.995
7.601	0.995
7.603	0.995
7.605	0.995
7.606	0.995
7.608	0.995
7.609	0.995
7.611	0.995
7.613	0.995
7.614	0.995
7.616	0.995
7.617	0.995
7.619	0.995
7.621	0.995
7.622	0.995
7.624	0.995
7.625	0.995
7.627	0.995
7.629	0.995
7.630	0.995
7.632	0.995
7.633	0.995
7.635	0.995
7.637	0.995
7.638	0.995
7.640	0.995
7.641	0.995
7.643	0.995
7.645	0.995
7.646	0.995
7.648	0.995
7.649	0.995
7.651	0.995
7.653	0.995
7.654	0.995
7.656	0.995
7.657	0.995
7.659	0.995
7.661	0.995
7.662	0.995
7.664	0.995
7.665	0.995
7.667	0.995
7.669	0.995
7.670	0.995
7.672	0.995
7.673	0.995
7.675	0.995
7.676	0.995
7.678	0.995
7.680	0.995
7.681	0.995
7.683	0.995
7.684	0.995
7.686	0.995
7.688	0.995
7.689	0.995
7.691	0.995
7.692	0.995
7.694	0.995
7.696	0.995
7.697	0.995
7.699	0.995
7.700	0.995
7.702	0.995
7.704	0.995
7.705	0.995
7.707	0.995
7.708	0.995
7.710	0.995
7.712	0.995
7.713	0.995
7.715	0.995
7.716	0.995
7.718	0.995
7.720	0.995
7.721	0.995
7.723	0.995
7.724	0.995
7.726	0.995
7.728	0.995
7.729	0.995
7.731	0.995
7.732	0.995
7.734	0.995
7.736	0.995
7.737	0.995
7.739	0.995
7.740	0.995
7.742	0.995
7.744	0.995
7.745	0.995
7.747	0.995
7.748	0.995
7.750	0.995
7.752	0.995
7.753	0.995
7.755	0.995
7.756	0.995
7.758	0.995
7.760	0.995
7.761	0.995
7.763	0.995
7.764	0.995
7.766	0.995
7.768	0.995
7.769	0.995
7.771	0.995
7.772	0.995
7.774	0.995
7.776	0.995
7.777	0.995
7.779	0.995
7.780	0.995
7.782	0.995
7.783	0.995
7.785	0.995
7.787	0.995
7.788	0.995
7.790	0.995
7.791	0.995
7.793	0.995
7.795	0.995
7.796	0.995
7.798	0.995
7.799	0.995
7.801	0.995
7.803	0.995
7.804	0.995
7.806	0.995
7.807	0.995
7.809	0.995
7.811	0.995
7.812	0.995
7.814	0.995
7.815	0.995
7.817	0.995
7.819	0.995
7.820	0.995
7.822	0.995
7.823	0.995
7.825	0.995
7.827	0.995
7.828	0.995
7.830	0.995
7.831	0.995
7.833	0.995
7.835	0.995
7.836	0.995
7.838	0.995
7.839	0.995
7.841	0.995
7.843	0.995
7.844	0.995
7.846	0.995
7.847	0.995
7.849	0.995
7.851	0.995
7.852	0.995
7.854	0.995
7.855	0.995
7.857	0.995
7.859	0.995
7.860	0.995
7.862	0.995
7.863	0.995
7.865	0.995
7.867	0.995
7.868	0.995
7.870	0.995
7.871	0.995
7.873	0.995
7.875	0.995
7.876	0.995
7.878	0.995
7.879	0.995
7.881	0.995
7.882	0.995
7.884	0.995
7.886	0.995
7.887	0.995
7.889	0.995
7.890	0.995
7.892	0.995
7.894	0.995
7.895	0.995
7.897	0.995
7.898	0.995
7.900	0.995
7.902	0.995
7.903	0.995
7.905	0.995
7.906	0.995
7.908	0.995
7.910	0.995
7.911	0.995
7.913	0.995
7.914	0.995
7.916	0.995
7.918	0.995
7.919	0.995
7.921	0.995
7.922	0.995
7.924	0.995
7.926	0.995
7.927	0.995
7.929	0.995
7.930	0.995
7.932	0.995
7.934	0.995
7.935	0.995
7.937	0.995
7.938	0.995
7.940	0.995
7.942	0.995
7.943	0.995
7.945	0.995
7.946	0.995
7.948	0.995
7.950	0.995
7.951	0.995
7.953	0.995
7.954	0.995
7.956	0.995
7.958	0.995
7.959	0.995
7.961	0.995
7.962	0.995
7.964	0.995
7.966	0.995
7.967	0.995
7.969	0.995
7.970	0.995
7.972	0.995
7.974	0.995
7.975	0.995
7.977	0.995
7.978	0.995
7.980	0.995
7.982	0.995
7.983	0.995
7.985	0.995
7.986	0.995
7.988	0.995
7.989	0.995
7.991	0.995
7.993	0.995
7.994	0.995
7.996	0.995
7.997	0.995
7.999	0.995
8.001	0.995
8.002	0.995
8.004	0.995
8.005	0.995
8.007	0.995
8.009	0.995
8.010	0.995
8.012	0.995
8.013	0.995
8.015	0.995
8.017	0.995
8.018	0.995
8.020	0.995
8.021	0.995
8.023	0.995
8.025	0.995
8.026	0.995
8.028	0.995
8.029	0.995
8.031	0.995
8.033	0.995
8.034	0.995
8.036	0.995
8.037	0.995
8.039	0.995
8.041	0.995
8.042	0.995
8.044	0.995
8.045	0.995
8.047	0.995
8.049	0.995
8.050	0.995
8.052	0.995
8.053	0.995
8.055	0.995
8.057	0.995
8.058	0.995
8.060	0.995
8.061	0.995
8.063	0.995
8.065	0.995
8.066	0.995
8.068	0.995
8.069	0.995
8.071	0.995
8.073	0.995
8.074	0.995
8.076	0.995
8.077	0.995
8.079	0.995
8.081	0.995
8.082	0.995
8.084	0.995
8.085	0.995
8.087	0.995
8.089	0.995
8.090	0.995
8.092	0.995
8.093	0.995
8.095	0.995
8.096	0.995
8.098	0.995
8.100	0.995
8.101	0.995
8.103	0.995
8.104	0.995
8.106	0.995
8.108	0.995
8.109	0.995
8.111	0.995
8.112	0.995
8.114	0.995
8.116	0.995
8.117	0.995
8.119	0.995
8.120	0.995
8.122	0.995
8.124	0.995
8.125	0.995
8.127	0.995
8.128	0.995
8.130	0.995
8.132	0.995
8.133	0.995
8.135	0.995
8.136	0.995
8.138	0.995
8.140	0.995
8.141	0.995
8.143	0.995
8.144	0.995
8.146	0.995
8.148	0.995
8.149	0.995
8.151	0.995
8.152	0.995
8.154	0.995
8.156	0.995
8.157	0.995
8.159	0.995
8.160	0.995
8.162	0.995
8.164	0.995
8.165	0.995
8.167	0.995
8.168	0.995
8.170	0.995
8.172	0.995
8.173	0.995
8.175	0.995
8.176	0.995
8.178	0.995
8.180	0.995
8.181	0.995
8.183	0.995
8.184	0.995
8.186	0.995
8.188	0.995
8.189	0.995
8.191	0.995
8.192	0.995
8.194	0.995
8.196	0.995
8.197	0.995
8.199	0.995
8.200	0.995
8.202	0.995
8.203	0.995
8.205	0.995
8.207	0.995
8.208	0.995
8.210	0.995
8.211	0.995
8.213	0.995
8.215	0.995
8.216	0.995
8.218	0.995
8.219	0.995
8.221	0.995
8.223	0.995
8.224	0.995
8.226	0.995
8.227	0.995
8.229	0.995
8.231	0.995
8.232	0.995
8.234	0.995
8.235	0.995
8.237	0.995
8.239	0.995
8.240	0.995
8.242	0.995
8.243	0.995
8.245	0.995
8.247	0.995
8.248	0.995
8.250	0.995
8.251	0.995
8.253	0.995
8.255	0.995
8.256	0.995
8.258	0.995
8.259	0.995
8.261	0.995
8.263	0.995
8.264	0.995
8.266	0.995
8.267	0.995
8.269	0.995
8.271	0.995
8.272	0.995
8.274	0.995
8.275	0.995
8.277	0.995
8.279	0.995
8.280	0.995
8.282	0.995
8.283	0.995
8.285	0.995
8.287	0.995
8.288	0.995
8.290	0.995
8.291	0.995
8.293	0.995
8.295	0.995
8.296	0.995
8.298	0.995
8.299	0.995
8.301	0.995
8.303	0.995
8.304	0.995
8.306	0.995
8.307	0.995
8.309	0.995
8.310	0.995
8.312	0.995
8.314	0.995
8.315	0.995
8.317	0.995
8.318	0.995
8.320	0.995
8.322	0.995
8.323	0.995
8.325	0.995
8.326	0.995
8.328	0.995
8.330	0.995
8.331	0.995
8.333	0.995
8.334	0.995
8.336	0.995
8.338	0.995
8.339	0.995
8.341	0.995
8.342	0.995
8.344	0.995
8.346	0.995
8.347	0.995
8.349	0.995
8.350	0.995
8.352	0.995
8.354	0.995
8.355	0.995
8.357	0.995
8.358	0.995
8.360	0.995
8.362	0.995
8.363	0.995
8.365	0.995
8.366	0.995
8.368	0.995
8.370	0.995
8.371	0.995
8.373	0.995
8.374	0.995
8.376	0.995
8.378	0.995
8.379	0.995
8.381	0.995
8.382	0.995
8.384	0.995
8.386	0.995
8.387	0.995
8.389	0.995
8.390	0.995
8.392	0.995
8.394	0.995
8.395	0.995
8.397	0.995
8.398	0.995
8.400	0.995
8.402	0.995
8.403	0.995
8.405	0.995
8.406	0.995
8.408	0.995
8.410	0.995
8.411	0.995
8.413	0.995
8.414	0.995
8.416	0.995
8.417	0.995
8.419	0.995
8.421	0.995
8.422	0.995
8.424	0.995
8.425	0.995
8.427	0.995
8.429	0.995
8.430	0.995
8.432	0.995
8.433	0.995
8.435	0.995
8.437	0.995
8.438	0.995
8.440	0.995
8.441	0.995
8.443	0.995
8.445	0.995
8.446	0.995
8.448	0.995
8.449	0.995
8.451	0.995
8.453	0.995
8.454	0.995
8.456	0.995
8.457	0.995
8.459	0.995
8.461	0.995
8.462	0.995
8.464	0.995
8.465	0.995
8.467	0.995
8.469	0.995
8.470	0.995
8.472	0.995
8.473	0.995
8.475	0.995
8.477	0.995
8.478	0.995
8.480	0.995
8.481	0.995
8.483	0.995
8.485	0.995
8.486	0.995
8.488	0.995
8.489	0.995
8.491	0.995
8.493	0.995
8.494	0.995
8.496	0.995
8.497	0.995
8.499	0.995
8.501	0.995
8.502	0.995
8.504	0.995
8.505	0.995
8.507	0.995
8.509	0.995
8.510	0.995
8.512	0.995
8.513	0.995
8.515	0.995
8.517	0.995
8.518	0.995
8.520	0.995
8.521	0.995
8.523	0.995
8.524	0.995
8.526	0.995
8.528	0.995
8.529	0.995
8.531	0.995
8.532	0.995
8.534	0.995
8.536	0.995
8.537	0.995
8.539	0.995
8.540	0.995
8.542	0.995
8.544	0.995
8.545	0.995
8.547	0.995
8.548	0.995
8.550	0.995
8.552	0.995
8.553	0.995
8.555	0.995
8.556	0.995
8.558	0.995
8.560	0.995
8.561	0.995
8.563	0.995
8.564	0.995
8.566	0.995
8.568	0.995
8.569	0.995
8.571	0.995
8.572	0.995
8.574	0.995
8.576	0.995
8.577	0.995
8.579	0.995
8.580	0.995
8.582	0.995
8.584	0.995
8.585	0.995
8.587	0.995
8.588	0.995
8.590	0.995
8.592	0.995
8.593	0.995
8.595	0.995
8.596	0.995
8.598	0.995
8.600	0.995
8.601	0.995
8.603	0.995
8.604	0.995
8.606	0.995
8.608	0.995
8.609	0.995
8.611	0.995
8.612	0.995
8.614	0.995
8.616	0.995
8.617	0.995
8.619	0.995
8.620	0.995
8.622	0.995
8.624	0.995
8.625	0.995
8.627	0.995
8.628	0.995
8.630	0.995
8.631	0.995
8.633	0.995
8.635	0.995
8.636	0.995
8.638	0.995
8.639	0.995
8.641	0.995
8.643	0.995
8.644	0.995
8.646	0.995
8.647	0.995
8.649	0.995
8.651	0.995
8.652	0.995
8.654	0.995
8.655	0.995
8.657	0.995
8.659	0.995
8.660	0.995
8.662	0.995
8.663	0.995
8.665	0.995
8.667	0.995
8.668	0.995
8.670	0.995
8.671	0.995
8.673	0.995
8.675	0.995
8.676	0.995
8.678	0.995
8.679	0.995
8.681	0.995
8.683	0.995
8.684	0.995
8.686	0.995
8.687	0.995
8.689	0.995
8.691	0.995
8.692	0.995
8.694	0.995
8.695	0.995
8.697	0.995
8.699	0.995
8.700	0.995
8.702	0.995
8.703	0.995
8.705	0.995
8.707	0.995
8.708	0.995
8.710	0.995
8.711	0.995
8.713	0.995
8.715	0.995
8.716	0.995
8.718	0.995
8.719	0.995
8.721	0.995
8.723	0.995
8.724	0.995
8.726	0.995
8.727	0.995
8.729	0.995
8.731	0.995
8.732	0.995
8.734	0.995
8.735	0.995
8.737	0.995
8.738	0.995
8.740	0.995
8.742	0.995
8.743	0.995
8.745	0.995
8.746	0.995
8.748	0.995
8.750	0.995
8.751	0.995
8.753	0.995
8.754	0.995
8.756	0.995
8.758	0.995
8.759	0.995
8.761	0.995
8.762	0.995
8.764	0.995
8.766	0.995
8.767	0.995
8.769	0.995
8.770	0.995
8.772	0.995
8.774	0.995
8.775	0.995
8.777	0.995
8.778	0.995
8.780	0.995
8.782	0.995
8.783	0.995
8.785	0.995
8.786	0.995
8.788	0.995
8.790	0.995
8.791	0.995
8.793	0.995
8.794	0.995
8.796	0.995
8.798	0.995
8.799	0.995
8.801	0.995
8.802	0.995
8.804	0.995
8.806	0.995
8.807	0.995
8.809	0.995
8.810	0.995
8.812	0.995
8.814	0.995
8.815	0.995
8.817	0.995
8.818	0.995
8.820	0.995
8.822	0.995
8.823	0.995
8.825	0.995
8.826	0.995
8.828	0.995
8.830	0.995
8.831	0.995
8.833	0.995
8.834	0.995
8.836	0.995
8.837	0.995
8.839	0.995
8.841	0.995
8.842	0.995
8.844	0.995
8.845	0.995
8.847	0.995
8.849	0.995
8.850	0.995
8.852	0.995
8.853	0.995
8.855	0.995
8.857	0.995
8.858	0.995
8.860	0.995
8.861	0.995
8.863	0.995
8.865	0.995
8.866	0.995
8.868	0.995
8.869	0.995
8.871	0.995
8.873	0.995
8.874	0.995
8.876	0.995
8.877	0.995
8.879	0.995
8.881	0.995
8.882	0.995
8.884	0.995
8.885	0.995
8.887	0.995
8.889	0.995
8.890	0.995
8.892	0.995
8.893	0.995
8.895	0.995
8.897	0.995
8.898	0.995
8.900	0.995
8.901	0.995
8.903	0.995
8.905	0.995
8.906	0.995
8.908	0.995
8.909	0.995
8.911	0.995
8.913	0.995
8.914	0.995
8.916	0.995
8.917	0.995
8.919	0.995
8.921	0.995
8.922	0.995
8.924	0.995
8.925	0.995
8.927	0.995
8.929	0.995
8.930	0.995
8.932	0.995
8.933	0.995
8.935	0.995
8.937	0.995
8.938	0.995
8.940	0.995
8.941	0.995
8.943	0.995
8.944	0.995
8.946	0.995
8.948	0.995
8.949	0.995
8.951	0.995
8.952	0.995
8.954	0.995
8.956	0.995
8.957	0.995
8.959	0.995
8.960	0.995
8.962	0.995
8.964	0.995
8.965	0.995
8.967	0.995
8.968	0.995
8.970	0.995
8.972	0.995
8.973	0.995
8.975	0.995
8.976	0.995
8.978	0.995
8.980	0.995
8.981	0.995
8.983	0.995
8.984	0.995
8.986	0.995
8.988	0.995
8.989	0.995
8.991	0.995
8.992	0.995
8.994	0.995
8.996	0.995
8.997	0.995
8.999	0.995
9.000	0.995
9.002	0.995
9.004	0.995
9.005	0.995
9.007	0.995
9.008	0.995
9.010	0.995
9.012	0.995
9.013	0.995
9.015	0.995
9.016	0.995
9.018	0.995
9.020	0.995
9.021	0.995
9.023	0.995
9.024	0.995
9.026	0.995
9.028	0.995
9.029	0.995
9.031	0.995
9.032	0.995
9.034	0.995
9.036	0.995
9.037	0.995
9.039	0.995
9.040	0.995
9.042	0.995
9.044	0.995
9.045	0.995
9.047	0.995
9.048	0.995
9.050	0.995
9.051	0.995
9.053	0.995
9.055	0.995
9.056	0.995
9.058	0.995
9.059	0.995
9.061	0.995
9.063	0.995
9.064	0.995
9.066	0.995
9.067	0.995
9.069	0.995
9.071	0.995
9.072	0.995
9.074	0.995
9.075	0.995
9.077	0.995
9.079	0.995
9.080	0.995
9.082	0.995
9.083	0.995
9.085	0.995
9.087	0.995
9.088	0.995
9.090	0.995
9.091	0.995
9.093	0.995
9.095	0.995
9.096	0.995
9.098	0.995
9.099	0.995
9.101	0.995
9.103	0.995
9.104	0.995
9.106	0.995
9.107	0.995
9.109	0.995
9.111	0.995
9.112	0.995
9.114	0.995
9.115	0.995
9.117	0.995
9.119	0.995
9.120	0.995
9.122	0.995
9.123	0.995
9.125	0.995
9.127	0.995
9.128	0.995
9.130	0.995
9.131	0.995
9.133	0.995
9.135	0.995
9.136	0.995
9.138	0.995
9.139	0.995
9.141	0.995
9.143	0.995
9.144	0.995
9.146	0.995
9.147	0.995
9.149	0.995
9.151	0.995
9.152	0.995
9.154	0.995
9.155	0.995
9.157	0.995
9.158	0.995
9.160	0.995
9.162	0.995
9.163	0.995
9.165	0.995
9.166	0.995
9.168	0.995
9.170	0.995
9.171	0.995
9.173	0.995
9.174	0.995
9.176	0.995
9.178	0.995
9.179	0.995
9.181	0.995
9.182	0.995
9.184	0.995
9.186	0.995
9.187	0.995
9.189	0.995
9.190	0.995
9.192	0.995
9.194	0.995
9.195	0.995
9.197	0.995
9.198	0.995
9.200	0.995
9.202	0.995
9.203	0.995
9.205	0.995
9.206	0.995
9.208	0.995
9.210	0.995
9.211	0.995
9.213	0.995
9.214	0.995
9.216	0.995
9.218	0.995
9.219	0.995
9.221	0.995
9.222	0.995
9.224	0.995
9.226	0.995
9.227	0.995
9.229	0.995
9.230	0.995
9.232	0.995
9.234	0.995
9.235	0.995
9.237	0.995
9.238	0.995
9.240	0.995
9.242	0.995
9.243	0.995
9.245	0.995
9.246	0.995
9.248	0.995
9.250	0.995
9.251	0.995
9.253	0.995
9.254	0.995
9.256	0.995
9.258	0.995
9.259	0.995
9.261	0.995
9.262	0.995
9.264	0.995
9.265	0.995
9.267	0.995
9.269	0.995
9.270	0.995
9.272	0.995
9.273	0.995
9.275	0.995
9.277	0.995
9.278	0.995
9.280	0.995
9.281	0.995
9.283	0.995
9.285	0.995
9.286	0.995
9.288	0.995
9.289	0.995
9.291	0.995
9.293	0.995
9.294	0.995
9.296	0.995
9.297	0.995
9.299	0.995
9.301	0.995
9.302	0.995
9.304	0.995
9.305	0.995
9.307	0.995
9.309	0.995
9.310	0.995
9.312	0.995
9.313	0.995
9.315	0.995
9.317	0.995
9.318	0.995
9.320	0.995
9.321	0.995
9.323	0.995
9.325	0.995
9.326	0.995
9.328	0.995
9.329	0.995
9.331	0.995
9.333	0.995
9.334	0.995
9.336	0.995
9.337	0.995
9.339	0.995
9.341	0.995
9.342	0.995
9.344	0.995
9.345	0.995
9.347	0.995
9.349	0.995
9.350	0.995
9.352	0.995
9.353	0.995
9.355	0.995
9.357	0.995
9.358	0.995
9.360	0.995
9.361	0.995
9.363	0.995
9.365	0.995
9.366	0.995
9.368	0.995
9.369	0.995
9.371	0.995
9.372	0.995
9.374	0.995
9.376	0.995
9.377	0.995
9.379	0.995
9.380	0.995
9.382	0.995
9.384	0.995
9.385	0.995
9.387	0.995
9.388	0.995
9.390	0.995
9.392	0.995
9.393	0.995
9.395	0.995
9.396	0.995
9.398	0.995
9.400	0.995
9.401	0.995
9.403	0.995
9.404	0.995
9.406	0.995
9.408	0.995
9.409	0.995
9.411	0.995
9.412	0.995
9.414	0.995
9.416	0.995
9.417	0.995
9.419	0.995
9.420	0.995
9.422	0.995
9.424	0.995
9.425	0.995
9.427	0.995
9.428	0.995
9.430	0.995
9.432	0.995
9.433	0.995
9.435	0.995
9.436	0.995
9.438	0.995
9.440	0.995
9.441	0.995
9.443	0.995
9.444	0.995
9.446	0.995
9.448	0.995
9.449	0.995
9.451	0.995
9.452	0.995
9.454	0.995
9.456	0.995
9.457	0.995
9.459	0.995
9.460	0.995
9.462	0.995
9.464	0.995
9.465	0.995
9.467	0.995
9.468	0.995
9.470	0.995
9.472	0.995
9.473	0.995
9.475	0.995
9.476	0.995
9.478	0.995
9.479	0.995
9.481	0.995
9.483	0.995
9.484	0.995
9.486	0.995
9.487	0.995
9.489	0.995
9.491	0.995
9.492	0.995
9.494	0.995
9.495	0.995
9.497	0.995
9.499	0.995
9.500	0.995
9.502	0.995
9.503	0.995
9.505	0.995
9.507	0.995
9.508	0.995
9.510	0.995
9.511	0.995
9.513	0.995
9.515	0.995
9.516	0.995
9.518	0.995
9.519	0.995
9.521	0.995
9.523	0.995
9.524	0.995
9.526	0.995
9.527	0.995
9.529	0.995
9.531	0.995
9.532	0.995
9.534	0.995
9.535	0.995
9.537	0.995
9.539	0.995
9.540	0.995
9.542	0.995
9.543	0.995
9.545	0.995
9.547	0.995
9.548	0.995
9.550	0.995
9.551	0.995
9.553	0.995
9.555	0.995
9.556	0.995
9.558	0.995
9.559	0.995
9.561	0.995
9.563	0.995
9.564	0.995
9.566	0.995
9.567	0.995
9.569	0.995
9.571	0.995
9.572	0.995
9.574	0.995
9.575	0.995
9.577	0.995
9.579	0.995
9.580	0.995
9.582	0.995
9.583	0.995
9.585	0.995
9.586	0.995
9.588	0.995
9.590	0.995
9.591	0.995
9.593	0.995
9.594	0.995
9.596	0.995
9.598	0.995
9.599	0.995
9.601	0.995
9.602	0.995
9.604	0.995
9.606	0.995
9.607	0.995
9.609	0.995
9.610	0.995
9.612	0.995
9.614	0.995
9.615	0.995
9.617	0.995
9.618	0.995
9.620	0.995
9.622	0.995
9.623	0.995
9.625	0.995
9.626	0.995
9.628	0.995
9.630	0.995
9.631	0.995
9.633	0.995
9.634	0.995
9.636	0.995
9.638	0.995
9.639	0.995
9.641	0.995
9.642	0.995
9.644	0.995
9.646	0.995
9.647	0.995
9.649	0.995
9.650	0.995
9.652	0.995
9.654	0.995
9.655	0.995
9.657	0.995
9.658	0.995
9.660	0.995
9.662	0.995
9.663	0.995
9.665	0.995
9.666	0.995
9.668	0.995
9.670	0.995
9.671	0.995
9.673	0.995
9.674	0.995
9.676	0.995
9.678	0.995
9.679	0.995
9.681	0.995
9.682	0.995
9.684	0.995
9.686	0.995
9.687	0.995
9.689	0.995
9.690	0.995
9.692	0.995
9.693	0.995
9.695	0.995
9.697	0.995
9.698	0.995
9.700	0.995
9.701	0.995
9.703	0.995
9.705	0.995
9.706	0.995
9.708	0.995
9.709	0.995
9.711	0.995
9.713	0.995
9.714	0.995
9.716	0.995
9.717	0.995
9.719	0.995
9.721	0.995
9.722	0.995
9.724	0.995
9.725	0.995
9.727	0.995
9.729	0.995
9.730	0.995
9.732	0.995
9.733	0.995
9.735	0.995
9.737	0.995
9.738	0.995
9.740	0.995
9.741	0.995
9.743	0.995
9.745	0.995
9.746	0.995
9.748	0.995
9.749	0.995
9.751	0.995
9.753	0.995
9.754	0.995
9.756	0.995
9.757	0.995
9.759	0.995
9.761	0.995
9.762	0.995
9.764	0.995
9.765	0.995
9.767	0.995
9.769	0.995
9.770	0.995
9.772	0.995
9.773	0.995
9.775	0.995
9.777	0.995
9.778	0.995
9.780	0.995
9.781	0.995
9.783	0.995
9.785	0.995
9.786	0.995
9.788	0.995
9.789	0.995
9.791	0.995
9.792	0.995
9.794	0.995
9.796	0.995
9.797	0.995
9.799	0.995
9.800	0.995
9.802	0.995
9.804	0.995
9.805	0.995
9.807	0.995
9.808	0.995
9.810	0.995
9.812	0.995
9.813	0.995
9.815	0.995
9.816	0.995
9.818	0.995
9.820	0.995
9.821	0.995
9.823	0.995
9.824	0.995
9.826	0.995
9.828	0.995
9.829	0.995
9.831	0.995
9.832	0.995
9.834	0.995
9.836	0.995
9.837	0.995
9.839	0.995
9.840	0.995
9.842	0.995
9.844	0.995
9.845	0.995
9.847	0.995
9.848	0.995
9.850	0.995
9.852	0.995
9.853	0.995
9.855	0.995
9.856	0.995
9.858	0.995
9.860	0.995
9.861	0.995
9.863	0.995
9.864	0.995
9.866	0.995
9.868	0.995
9.869	0.995
9.871	0.995
9.872	0.995
9.874	0.995
9.876	0.995
9.877	0.995
9.879	0.995
9.880	0.995
9.882	0.995
9.884	0.995
9.885	0.995
9.887	0.995
9.888	0.995
9.890	0.995
9.892	0.995
9.893	0.995
9.895	0.995
9.896	0.995
9.898	0.995
9.899	0.995
9.901	0.995
9.903	0.995
9.904	0.995
9.906	0.995
9.907	0.995
9.909	0.995
9.911	0.995
9.912	0.995
9.914	0.995
9.915	0.995
9.917	0.995
9.919	0.995
9.920	0.995
9.922	0.995
9.923	0.995
9.925	0.995
9.927	0.995
9.928	0.995
9.930	0.995
9.931	0.995
9.933	0.995
9.935	0.995
9.936	0.995
9.938	0.995
9.939	0.995
9.941	0.995
9.943	0.995
9.944	0.995
9.946	0.995
9.947	0.995
9.949	0.995
9.951	0.995
9.952	0.995
9.954	0.995
9.955	0.995
9.957	0.995
9.959	0.995
9.960	0.995
9.962	0.995
9.963	0.995
9.965	0.995
9.967	0.995
9.968	0.995
9.970	0.995
9.971	0.995
9.973	0.995
9.975	0.995
9.976	0.995
9.978	0.995
9.979	0.995
9.981	0.995
9.983	0.995
9.984	0.995
9.986	0.995
9.987	0.995
9.989	0.995
9.991	0.995
9.992	0.995
9.994	0.995
9.995	0.995
9.997	0.995
9.999	0.995
10.000	0.995
10.002	0.995
10.003	0.995
10.005	0.995
10.006	0.995
10.008	0.995
10.010	0.995
10.011	0.995
10.013	0.995
10.014	0.995
10.016	0.995
10.018	0.995
10.019	0.995
10.021	0.995
10.022	0.995
10.024	0.995
10.026	0.995
10.027	0.995
10.029	0.995
10.030	0.995
10.032	0.995
10.034	0.995
10.035	0.995
10.037	0.995
10.038	0.995
10.040	0.995
10.042	0.995
10.043	0.995
10.045	0.995
10.046	0.995
10.048	0.995
10.050	0.995
10.051	0.995
10.053	0.995
10.054	0.995
10.056	0.995
10.058	0.995
10.059	0.995
10.061	0.995
10.062	0.995
10.064	0.995
10.066	0.995
10.067	0.995
10.069	0.995
10.070	0.995
10.072	0.995
10.074	0.995
10.075	0.995
10.077	0.995
10.078	0.995
10.080	0.995
10.082	0.995
10.083	0.995
10.085	0.995
10.086	0.995
10.088	0.995
10.090	0.995
10.091	0.995
10.093	0.995
10.094	0.995
10.096	0.995
10.098	0.995
10.099	0.995
10.101	0.995
10.102	0.995
10.104	0.995
10.106	0.995
10.107	0.995
10.109	0.995
10.110	0.995
10.112	0.995
10.113	0.995
10.115	0.995
10.117	0.995
10.118	0.995
10.120	0.995
10.121	0.995
10.123	0.995
10.125	0.995
10.126	0.995
10.128	0.995
10.129	0.995
10.131	0.995
10.133	0.995
10.134	0.995
10.136	0.995
10.137	0.995
10.139	0.995
10.141	0.995
10.142	0.995
10.144	0.995
10.145	0.995
10.147	0.995
10.149	0.995
10.150	0.995
10.152	0.995
10.153	0.995
10.155	0.995
10.157	0.995
10.158	0.995
10.160	0.995
10.161	0.995
10.163	0.995
10.165	0.995
10.166	0.995
10.168	0.995
10.169	0.995
10.171	0.995
10.173	0.995
10.174	0.995
10.176	0.995
10.177	0.995
10.179	0.995
10.181	0.995
10.182	0.995
10.184	0.995
10.185	0.995
10.187	0.995
10.189	0.995
10.190	0.995
10.192	0.995
10.193	0.995
10.195	0.995
10.197	0.995
10.198	0.995
10.200	0.995
10.201	0.995
10.203	0.995
10.205	0.995
10.206	0.995
10.208	0.995
10.209	0.995
10.211	0.995
10.213	0.995
10.214	0.995
10.216	0.995
10.217	0.995
10.219	0.995
10.220	0.995
10.222	0.995
10.224	0.995
10.225	0.995
10.227	0.995
10.228	0.995
10.230	0.995
10.232	0.995
10.233	0.995
10.235	0.995
10.236	0.995
10.238	0.995
10.240	0.995
10.241	0.995
10.243	0.995
10.244	0.995
10.246	0.995
10.248	0.995
10.249	0.995
10.251	0.995
10.252	0.995
10.254	0.995
10.256	0.995
10.257	0.995
10.259	0.995
10.260	0.995
10.262	0.995
10.264	0.995
10.265	0.995
10.267	0.995
10.268	0.995
10.270	0.995
10.272	0.995
10.273	0.995
10.275	0.995
10.276	0.995
10.278	0.995
10.280	0.995
10.281	0.995
10.283	0.995
10.284	0.995
10.286	0.995
10.288	0.995
10.289	0.995
10.291	0.995
10.292	0.995
10.294	0.995
10.296	0.995
10.297	0.995
10.299	0.995
10.300	0.995
10.302	0.995
10.304	0.995
10.305	0.995
10.307	0.995
10.308	0.995
10.310	0.995
10.312	0.995
10.313	0.995
10.315	0.995
10.316	0.995
10.318	0.995
10.320	0.995
10.321	0.995
10.323	0.995
10.324	0.995
10.326	0.995
10.327	0.995
10.329	0.995
10.331	0.995
10.332	0.995
10.334	0.995
10.335	0.995
10.337	0.995
10.339	0.995
10.340	0.995
10.342	0.995
10.343	0.995
10.345	0.995
10.347	0.995
10.348	0.995
10.350	0.995
10.351	0.995
10.353	0.995
10.355	0.995
10.356	0.995
10.358	0.995
10.359	0.995
10.361	0.995
10.363	0.995
10.364	0.995
10.366	0.995
10.367	0.995
10.369	0.995
10.371	0.995
10.372	0.995
10.374	0.995
10.375	0.995
10.377	0.995
10.379	0.995
10.380	0.995
10.382	0.995
10.383	0.995
10.385	0.995
10.387	0.995
10.388	0.995
10.390	0.995
10.391	0.995
10.393	0.995
10.395	0.995
10.396	0.995
10.398	0.995
10.399	0.995
10.401	0.995
10.403	0.995
10.404	0.995
10.406	0.995
10.407	0.995
10.409	0.995
10.411	0.995
10.412	0.995
10.414	0.995
10.415	0.995
10.417	0.995
10.419	0.995
10.420	0.995
10.422	0.995
10.423	0.995
10.425	0.995
10.427	0.995
10.428	0.995
10.430	0.995
10.431	0.995
10.433	0.995
10.434	0.995
10.436	0.995
10.438	0.995
10.439	0.995
10.441	0.995
10.442	0.995
10.444	0.995
10.446	0.995
10.447	0.995
10.449	0.995
10.450	0.995
10.452	0.995
10.454	0.995
10.455	0.995
10.457	0.995
10.458	0.995
10.460	0.995
10.462	0.995
10.463	0.995
10.465	0.995
10.466	0.995
10.468	0.995
10.470	0.995
10.471	0.995
10.473	0.995
10.474	0.995
10.476	0.995
10.478	0.995
10.479	0.995
10.481	0.995
10.482	0.995
10.484	0.995
10.486	0.995
10.487	0.995
10.489	0.995
10.490	0.995
10.492	0.995
10.494	0.995
10.495	0.995
10.497	0.995
10.498	0.995
10.500	0.995
10.502	0.995
10.503	0.995
10.505	0.995
10.506	0.995
10.508	0.995
10.510	0.995
10.511	0.995
10.513	0.995
10.514	0.995
10.516	0.995
10.518	0.995
10.519	0.995
10.521	0.995
10.522	0.995
10.524	0.995
10.526	0.995
10.527	0.995
10.529	0.995
10.530	0.995
10.532	0.995
10.534	0.995
10.535	0.995
10.537	0.995
10.538	0.995
10.540	0.995
10.541	0.995
10.543	0.995
10.545	0.995
10.546	0.995
10.548	0.995
10.549	0.995
10.551	0.995
10.553	0.995
10.554	0.995
10.556	0.995
10.557	0.995
10.559	0.995
10.561	0.995
10.562	0.995
10.564	0.995
10.565	0.995
10.567	0.995
10.569	0.995
10.570	0.995
10.572	0.995
10.573	0.995
10.575	0.995
10.577	0.995
10.578	0.995
10.580	0.995
10.581	0.995
10.583	0.995
10.585	0.995
10.586	0.995
10.588	0.995
10.589	0.995
10.591	0.995
10.593	0.995
10.594	0.995
10.596	0.995
10.597	0.995
10.599	0.995
10.601	0.995
10.602	0.995
10.604	0.995
10.605	0.995
10.607	0.995
10.609	0.995
10.610	0.995
10.612	0.995
10.613	0.995
10.615	0.995
10.617	0.995
10.618	0.995
10.620	0.995
10.621	0.995
10.623	0.995
10.625	0.995
10.626	0.995
10.628	0.995
10.629	0.995
10.631	0.995
10.633	0.995
10.634	0.995
10.636	0.995
10.637	0.995
10.639	0.995
10.641	0.995
10.642	0.995
10.644	0.995
10.645	0.995
10.647	0.995
10.648	0.995
10.650	0.995
10.652	0.995
10.653	0.995
10.655	0.995
10.656	0.995
10.658	0.995
10.660	0.995
10.661	0.995
10.663	0.995
10.664	0.995
10.666	0.995
10.668	0.995
10.669	0.995
10.671	0.995
10.672	0.995
10.674	0.995
10.676	0.995
10.677	0.995
10.679	0.995
10.680	0.995
10.682	0.995
10.684	0.995
10.685	0.995
10.687	0.995
10.688	0.995
10.690	0.995
10.692	0.995
10.693	0.995
10.695	0.995
10.696	0.995
10.698	0.995
10.700	0.995
10.701	0.995
10.703	0.995
10.704	0.995
10.706	0.995
10.708	0.995
10.709	0.995
10.711	0.995
10.712	0.995
10.714	0.995
10.716	0.995
10.717	0.995
10.719	0.995
10.720	0.995
10.722	0.995
10.724	0.995
10.725	0.995
10.727	0.995
10.728	0.995
10.730	0.995
10.732	0.995
10.733	0.995
10.735	0.995
10.736	0.995
10.738	0.995
10.740	0.995
10.741	0.995
10.743	0.995
10.744	0.995
10.746	0.995
10.747	0.995
10.749	0.995
10.751	0.995
10.752	0.995
10.754	0.995
10.755	0.995
10.757	0.995
10.759	0.995
10.760	0.995
10.762	0.995
10.763	0.995
10.765	0.995
10.767	0.995
10.768	0.995
10.770	0.995
10.771	0.995
10.773	0.995
10.775	0.995
10.776	0.995
10.778	0.995
10.779	0.995
10.781	0.995
10.783	0.995
10.784	0.995
10.786	0.995
10.787	0.995
10.789	0.995
10.791	0.995
10.792	0.995
10.794	0.995
10.795	0.995
10.797	0.995
10.799	0.995
10.800	0.995
10.802	0.995
10.803	0.995
10.805	0.995
10.807	0.995
10.808	0.995
10.810	0.995
10.811	0.995
10.813	0.995
10.815	0.995
10.816	0.995
10.818	0.995
10.819	0.995
10.821	0.995
10.823	0.995
10.824	0.995
10.826	0.995
10.827	0.995
10.829	0.995
10.831	0.995
10.832	0.995
10.834	0.995
10.835	0.995
10.837	0.995
10.839	0.995
10.840	0.995
10.842	0.995
10.843	0.995
10.845	0.995
10.847	0.995
10.848	0.995
10.850	0.995
10.851	0.995
10.853	0.995
10.854	0.995
10.856	0.995
10.858	0.995
10.859	0.995
10.861	0.995
10.862	0.995
10.864	0.995
10.866	0.995
10.867	0.995
10.869	0.995
10.870	0.995
10.872	0.995
10.874	0.995
10.875	0.995
10.877	0.995
10.878	0.995
10.880	0.995
10.882	0.995
10.883	0.995
10.885	0.995
10.886	0.995
10.888	0.995
10.890	0.995
10.891	0.995
10.893	0.995
10.894	0.995
10.896	0.995
10.898	0.995
10.899	0.995
10.901	0.995
10.902	0.995
10.904	0.995
10.906	0.995
10.907	0.995
10.909	0.995
10.910	0.995
10.912	0.995
10.914	0.995
10.915	0.995
10.917	0.995
10.918	0.995
10.920	0.995
10.922	0.995
10.923	0.995
10.925	0.995
10.926	0.995
10.928	0.995
10.930	0.995
10.931	0.995
10.933	0.995
10.934	0.995
10.936	0.995
10.938	0.995
10.939	0.995
10.941	0.995
10.942	0.995
10.944	0.995
10.946	0.995
10.947	0.995
10.949	0.995
10.950	0.995
10.952	0.995
10.954	0.995
10.955	0.995
10.957	0.995
10.958	0.995
10.960	0.995
10.961	0.995
10.963	0.995
10.965	0.995
10.966	0.995
10.968	0.995
10.969	0.995
10.971	0.995
10.973	0.995
10.974	0.995
10.976	0.995
10.977	0.995
10.979	0.995
10.981	0.995
10.982	0.995
10.984	0.995
10.985	0.995
10.987	0.995
10.989	0.995
10.990	0.995
10.992	0.995
10.993	0.995
10.995	0.995
10.997	0.995
10.998	0.995
11.000	0.995
11.001	0.995
11.003	0.995
11.005	0.995
11.006	0.995
11.008	0.995
11.009	0.995
11.011	0.995
11.013	0.995
11.014	0.995
11.016	0.995
11.017	0.995
11.019	0.995
11.021	0.995
11.022	0.995
11.024	0.995
11.025	0.995
11.027	0.995
11.029	0.995
11.030	0.995
11.032	0.995
11.033	0.995
11.035	0.995
11.037	0.995
11.038	0.995
11.040	0.995
11.041	0.995
11.043	0.995
11.045	0.995
11.046	0.995
11.048	0.995
11.049	0.995
11.051	0.995
11.053	0.995
11.054	0.995
11.056	0.995
11.057	0.995
11.059	0.995
11.061	0.995
11.062	0.995
11.064	0.995
11.065	0.995
11.067	0.995
11.068	0.995
11.070	0.995
11.072	0.995
11.073	0.995
11.075	0.995
11.076	0.995
11.078	0.995
11.080	0.995
11.081	0.995
11.083	0.995
11.084	0.995
11.086	0.995
11.088	0.995
11.089	0.995
11.091	0.995
11.092	0.995
11.094	0.995
11.096	0.995
11.097	0.995
11.099	0.995
11.100	0.995
11.102	0.995
11.104	0.995
11.105	0.995
11.107	0.995
11.108	0.995
11.110	0.995
11.112	0.995
11.113	0.995
11.115	0.995
11.116	0.995
11.118	0.995
11.120	0.995
11.121	0.995
11.123	0.995
11.124	0.995
11.126	0.995
11.128	0.995
11.129	0.995
11.131	0.995
11.132	0.995
11.134	0.995
11.136	0.995
11.137	0.995
11.139	0.995
11.140	0.995
11.142	0.995
11.144	0.995
11.145	0.995
11.147	0.995
11.148	0.995
11.150	0.995
11.152	0.995
11.153	0.995
11.155	0.995
11.156	0.995
11.158	0.995
11.160	0.995
11.161	0.995
11.163	0.995
11.164	0.995
11.166	0.995
11.168	0.995
11.169	0.995
11.171	0.995
11.172	0.995
11.174	0.995
11.175	0.995
11.177	0.995
11.179	0.995
11.180	0.995
11.182	0.995
11.183	0.995
11.185	0.995
11.187	0.995
11.188	0.995
11.190	0.995
11.191	0.995
11.193	0.995
11.195	0.995
11.196	0.995
11.198	0.995
11.199	0.995
11.201	0.995
11.203	0.995
11.204	0.995
11.206	0.995
11.207	0.995
11.209	0.995
11.211	0.995
11.212	0.995
11.214	0.995
11.215	0.995
11.217	0.995
11.219	0.995
11.220	0.995
11.222	0.995
11.223	0.995
11.225	0.995
11.227	0.995
11.228	0.995
11.230	0.995
11.231	0.995
11.233	0.995
11.235	0.995
11.236	0.995
11.238	0.995
11.239	0.995
11.241	0.995
11.243	0.995
11.244	0.995
11.246	0.995
11.247	0.995
11.249	0.995
11.251	0.995
11.252	0.995
11.254	0.995
11.255	0.995
11.257	0.995
11.259	0.995
11.260	0.995
11.262	0.995
11.263	0.995
11.265	0.995
11.267	0.995
11.268	0.995
11.270	0.995
11.271	0.995
11.273	0.995
11.275	0.995
11.276	0.995
11.278	0.995
11.279	0.995
11.281	0.995
11.282	0.995
11.284	0.995
11.286	0.995
11.287	0.995
11.289	0.995
11.290	0.995
11.292	0.995
11.294	0.995
11.295	0.995
11.297	0.995
11.298	0.995
11.300	0.995
11.302	0.995
11.303	0.995
11.305	0.995
11.306	0.995
11.308	0.995
11.310	0.995
11.311	0.995
11.313	0.995
11.314	0.995
11.316	0.995
11.318	0.995
11.319	0.995
11.321	0.995
11.322	0.995
11.324	0.995
11.326	0.995
11.327	0.995
11.329	0.995
11.330	0.995
11.332	0.995
11.334	0.995
11.335	0.995
11.337	0.995
11.338	0.995
11.340	0.995
11.342	0.995
11.343	0.995
11.345	0.995
11.346	0.995
11.348	0.995
11.350	0.995
11.351	0.995
11.353	0.995
11.354	0.995
11.356	0.995
11.358	0.995
11.359	0.995
11.361	0.995
11.362	0.995
11.364	0.995
11.366	0.995
11.367	0.995
11.369	0.995
11.370	0.995
11.372	0.995
11.374	0.995
11.375	0.995
11.377	0.995
11.378	0.995
11.380	0.995
11.382	0.995
11.383	0.995
11.385	0.995
11.386	0.995
11.388	0.995
11.389	0.995
11.391	0.995
11.393	0.995
11.394	0.995
11.396	0.995
11.397	0.995
11.399	0.995
11.401	0.995
11.402	0.995
11.404	0.995
11.405	0.995
11.407	0.995
11.409	0.995
11.410	0.995
11.412	0.995
11.413	0.995
11.415	0.995
11.417	0.995
11.418	0.995
11.420	0.995
11.421	0.995
11.423	0.995
11.425	0.995
11.426	0.995
11.428	0.995
11.429	0.995
11.431	0.995
11.433	0.995
11.434	0.995
11.436	0.995
11.437	0.995
11.439	0.995
11.441	0.995
11.442	0.995
11.444	0.995
11.445	0.995
11.447	0.995
11.449	0.995
11.450	0.995
11.452	0.995
11.453	0.995
11.455	0.995
11.457	0.995
11.458	0.995
11.460	0.995
11.461	0.995
11.463	0.995
11.465	0.995
11.466	0.995
11.468	0.995
11.469	0.995
11.471	0.995
11.473	0.995
11.474	0.995
11.476	0.995
11.477	0.995
11.479	0.995
11.481	0.995
11.482	0.995
11.484	0.995
11.485	0.995
11.487	0.995
11.489	0.995
11.490	0.995
11.492	0.995
11.493	0.995
11.495	0.995
11.496	0.995
11.498	0.995
11.500	0.995
11.501	0.995
11.503	0.995
11.504	0.995
11.506	0.995
11.508	0.995
11.509	0.995
11.511	0.995
11.512	0.995
11.514	0.995
11.516	0.995
11.517	0.995
11.519	0.995
11.520	0.995
11.522	0.995
11.524	0.995
11.525	0.995
11.527	0.995
11.528	0.995
11.530	0.995
11.532	0.995
11.533	0.995
11.535	0.995
11.536	0.995
11.538	0.995
11.540	0.995
11.541	0.995
11.543	0.995
11.544	0.995
11.546	0.995
11.548	0.995
11.549	0.995
11.551	0.995
11.552	0.995
11.554	0.995
11.556	0.995
11.557	0.995
11.559	0.995
11.560	0.995
11.562	0.995
11.564	0.995
11.565	0.995
11.567	0.995
11.568	0.995
11.570	0.995
11.572	0.995
11.573	0.995
11.575	0.995
11.576	0.995
11.578	0.995
11.580	0.995
11.581	0.995
11.583	0.995
11.584	0.995
11.586	0.995
11.588	0.995
11.589	0.995
11.591	0.995
11.592	0.995
11.594	0.995
11.596	0.995
11.597	0.995
11.599	0.995
11.600	0.995
11.602	0.995
11.603	0.995
11.605	0.995
11.607	0.995
11.608	0.995
11.610	0.995
11.611	0.995
11.613	0.995
11.615	0.995
11.616	0.995
11.618	0.995
11.619	0.995
11.621	0.995
11.623	0.995
11.624	0.995
11.626	0.995
11.627	0.995
11.629	0.995
11.631	0.995
11.632	0.995
11.634	0.995
11.635	0.995
11.637	0.995
11.639	0.995
11.640	0.995
11.642	0.995
11.643	0.995
11.645	0.995
11.647	0.995
11.648	0.995
11.650	0.995
11.651	0.995
11.653	0.995
11.655	0.995
11.656	0.995
11.658	0.995
11.659	0.995
11.661	0.995
11.663	0.995
11.664	0.995
11.666	0.995
11.667	0.995
11.669	0.995
11.671	0.995
11.672	0.995
11.674	0.995
11.675	0.995
11.677	0.995
11.679	0.995
11.680	0.995
11.682	0.995
11.683	0.995
11.685	0.995
11.687	0.995
11.688	0.995
11.690	0.995
11.691	0.995
11.693	0.995
11.695	0.995
11.696	0.995
11.698	0.995
11.699	0.995
11.701	0.995
11.702	0.995
11.704	0.995
11.706	0.995
11.707	0.995
11.709	0.995
11.710	0.995
11.712	0.995
11.714	0.995
11.715	0.995
11.717	0.995
11.718	0.995
11.720	0.995
11.722	0.995
11.723	0.995
11.725	0.995
11.726	0.995
11.728	0.995
11.730	0.995
11.731	0.995
11.733	0.995
11.734	0.995
11.736	0.995
11.738	0.995
11.739	0.995
11.741	0.995
11.742	0.995
11.744	0.995
11.746	0.995
11.747	0.995
11.749	0.995
11.750	0.995
11.752	0.995
11.754	0.995
11.755	0.995
11.757	0.995
11.758	0.995
11.760	0.995
11.762	0.995
11.763	0.995
11.765	0.995
11.766	0.995
11.768	0.995
11.770	0.995
11.771	0.995
11.773	0.995
11.774	0.995
11.776	0.995
11.778	0.995
11.779	0.995
11.781	0.995
11.782	0.995
11.784	0.995
11.786	0.995
11.787	0.995
11.789	0.995
11.790	0.995
11.792	0.995
11.794	0.995
11.795	0.995
11.797	0.995
11.798	0.995
11.800	0.995
11.802	0.995
11.803	0.995
11.805	0.995
11.806	0.995
11.808	0.995
11.809	0.995
11.811	0.995
11.813	0.995
11.814	0.995
11.816	0.995
11.817	0.995
11.819	0.995
11.821	0.995
11.822	0.995
11.824	0.995
11.825	0.995
11.827	0.995
11.829	0.995
11.830	0.995
11.832	0.995
11.833	0.995
11.835	0.995
11.837	0.995
11.838	0.995
11.840	0.995
11.841	0.995
11.843	0.995
11.845	0.995
11.846	0.995
11.848	0.995
11.849	0.995
11.851	0.995
11.853	0.995
11.854	0.995
11.856	0.995
11.857	0.995
11.859	0.995
11.861	0.995
11.862	0.995
11.864	0.995
11.865	0.995
11.867	0.995
11.869	0.995
11.870	0.995
11.872	0.995
11.873	0.995
11.875	0.995
11.877	0.995
11.878	0.995
11.880	0.995
11.881	0.995
11.883	0.995
11.885	0.995
11.886	0.995
11.888	0.995
11.889	0.995
11.891	0.995
11.893	0.995
11.894	0.995
11.896	0.995
11.897	0.995
11.899	0.995
11.901	0.995
11.902	0.995
11.904	0.995
11.905	0.995
11.907	0.995
11.909	0.995
11.910	0.995
11.912	0.995
11.913	0.995
11.915	0.995
11.916	0.995
11.918	0.995
11.920	0.995
11.921	0.995
11.923	0.995
11.924	0.995
11.926	0.995
11.928	0.995
11.929	0.995
11.931	0.995
11.932	0.995
11.934	0.995
11.936	0.995
11.937	0.995
11.939	0.995
11.940	0.995
11.942	0.995
11.944	0.995
11.945	0.995
11.947	0.995
11.948	0.995
11.950	0.995
11.952	0.995
11.953	0.995
11.955	0.995
11.956	0.995
11.958	0.995
11.960	0.995
11.961	0.995
11.963	0.995
11.964	0.995
11.966	0.995
11.968	0.995
11.969	0.995
11.971	0.995
11.972	0.995
11.974	0.995
11.976	0.995
11.977	0.995
11.979	0.995
11.980	0.995
11.982	0.995
11.984	0.995
11.985	0.995
11.987	0.995
11.988	0.995
11.990	0.995
11.992	0.995
11.993	0.995
11.995	0.995
11.996	0.995
11.998	0.995
12.000	0.995
12.001	0.995
12.003	0.995
12.004	0.995
12.006	0.995
12.008	0.995
12.009	0.995
12.011	0.995
12.012	0.995
12.014	0.995
12.016	0.995
12.017	0.995
12.019	0.995
12.020	0.995
12.022	0.995
12.023	0.995
12.025	0.995
12.027	0.995
12.028	0.995
12.030	0.995
12.031	0.995
12.033	0.995
12.035	0.995
12.036	0.995
12.038	0.995
12.039	0.995
12.041	0.995
12.043	0.995
12.044	0.995
12.046	0.995
12.047	0.995
12.049	0.995
12.051	0.995
12.052	0.995
12.054	0.995
12.055	0.995
12.057	0.995
12.059	0.995
12.060	0.995
12.062	0.995
12.063	0.995
12.065	0.995
12.067	0.995
12.068	0.995
12.070	0.995
12.071	0.995
12.073	0.995
12.075	0.995
12.076	0.995
12.078	0.995
12.079	0.995
12.081	0.995
12.083	0.995
12.084	0.995
12.086	0.995
12.087	0.995
12.089	0.995
12.091	0.995
12.092	0.995
12.094	0.995
12.095	0.995
12.097	0.995
12.099	0.995
12.100	0.995
12.102	0.995
12.103	0.995
12.105	0.995
12.107	0.995
12.108	0.995
12.110	0.995
12.111	0.995
12.113	0.995
12.115	0.995
12.116	0.995
12.118	0.995
12.119	0.995
12.121	0.995
12.123	0.995
12.124	0.995
12.126	0.995
12.127	0.995
12.129	0.995
12.130	0.995
12.132	0.995
12.134	0.995
12.135	0.995
12.137	0.995
12.138	0.995
12.140	0.995
12.142	0.995
12.143	0.995
12.145	0.995
12.146	0.995
12.148	0.995
12.150	0.995
12.151	0.995
12.153	0.995
12.154	0.995
12.156	0.995
12.158	0.995
12.159	0.995
12.161	0.995
12.162	0.995
12.164	0.995
12.166	0.995
12.167	0.995
12.169	0.995
12.170	0.995
12.172	0.995
12.174	0.995
12.175	0.995
12.177	0.995
12.178	0.995
12.180	0.995
12.182	0.995
12.183	0.995
12.185	0.995
12.186	0.995
12.188	0.995
12.190	0.995
12.191	0.995
12.193	0.995
12.194	0.995
12.196	0.995
12.198	0.995
12.199	0.995
12.201	0.995
12.202	0.995
12.204	0.995
12.206	0.995
12.207	0.995
12.209	0.995
12.210	0.995
12.212	0.995
12.214	0.995
12.215	0.995
12.217	0.995
12.218	0.995
12.220	0.995
12.222	0.995
12.223	0.995
12.225	0.995
12.226	0.995
12.228	0.995
12.230	0.995
12.231	0.995
12.233	0.995
12.234	0.995
12.236	0.995
12.237	0.995
12.239	0.995
12.241	0.995
12.242	0.995
12.244	0.995
12.245	0.995
12.247	0.995
12.249	0.995
12.250	0.995
12.252	0.995
12.253	0.995
12.255	0.995
12.257	0.995
12.258	0.995
12.260	0.995
12.261	0.995
12.263	0.995
12.265	0.995
12.266	0.995
12.268	0.995
12.269	0.995
12.271	0.995
12.273	0.995
12.274	0.995
12.276	0.995
12.277	0.995
12.279	0.995
12.281	0.995
12.282	0.995
12.284	0.995
12.285	0.995
12.287	0.995
12.289	0.995
12.290	0.995
12.292	0.995
12.293	0.995
12.295	0.995
12.297	0.995
12.298	0.995
12.300	0.995
12.301	0.995
12.303	0.995
12.305	0.995
12.306	0.995
12.308	0.995
12.309	0.995
12.311	0.995
12.313	0.995
12.314	0.995
12.316	0.995
12.317	0.995
12.319	0.995
12.321	0.995
12.322	0.995
12.324	0.995
12.325	0.995
12.327	0.995
12.329	0.995
12.330	0.995
12.332	0.995
12.333	0.995
12.335	0.995
12.337	0.995
12.338	0.995
12.340	0.995
12.341	0.995
12.343	0.995
12.344	0.995
12.346	0.995
12.348	0.995
12.349	0.995
12.351	0.995
12.352	0.995
12.354	0.995
12.356	0.995
12.357	0.995
12.359	0.995
12.360	0.995
12.362	0.995
12.364	0.995
12.365	0.995
12.367	0.995
12.368	0.995
12.370	0.995
12.372	0.995
12.373	0.995
12.375	0.995
12.376	0.995
12.378	0.995
12.380	0.995
12.381	0.995
12.383	0.995
12.384	0.995
12.386	0.995
12.388	0.995
12.389	0.995
12.391	0.995
12.392	0.995
12.394	0.995
12.396	0.995
12.397	0.995
12.399	0.995
12.400	0.995
12.402	0.995
12.404	0.995
12.405	0.995
12.407	0.995
12.408	0.995
12.410	0.995
12.412	0.995
12.413	0.995
12.415	0.995
12.416	0.995
12.418	0.995
12.420	0.995
12.421	0.995
12.423	0.995
12.424	0.995
12.426	0.995
12.428	0.995
12.429	0.995
12.431	0.995
12.432	0.995
12.434	0.995
12.436	0.995
12.437	0.995
12.439	0.995
12.440	0.995
12.442	0.995
12.444	0.995
12.445	0.995
12.447	0.995
12.448	0.995
12.450	0.995
12.451	0.995
12.453	0.995
12.455	0.995
12.456	0.995
12.458	0.995
12.459	0.995
12.461	0.995
12.463	0.995
12.464	0.995
12.466	0.995
12.467	0.995
12.469	0.995
12.471	0.995
12.472	0.995
12.474	0.995
12.475	0.995
12.477	0.995
12.479	0.995
12.480	0.995
12.482	0.995
12.483	0.995
12.485	0.995
12.487	0.995
12.488	0.995
12.490	0.995
12.491	0.995
12.493	0.995
12.495	0.995
12.496	0.995
12.498	0.995
12.499	0.995
12.501	0.995
12.503	0.995
12.504	0.995
12.506	0.995
12.507	0.995
12.509	0.995
12.511	0.995
12.512	0.995
12.514	0.995
12.515	0.995
12.517	0.995
12.519	0.995
12.520	0.995
12.522	0.995
12.523	0.995
12.525	0.995
12.527	0.995
12.528	0.995
12.530	0.995
12.531	0.995
12.533	0.995
12.535	0.995
12.536	0.995
12.538	0.995
12.539	0.995
12.541	0.995
12.543	0.995
12.544	0.995
12.546	0.995
12.547	0.995
12.549	0.995
12.551	0.995
12.552	0.995
12.554	0.995
12.555	0.995
12.557	0.995
12.558	0.995
12.560	0.995
12.562	0.995
12.563	0.995
12.565	0.995
12.566	0.995
12.568	0.995
12.570	0.995
12.571	0.995
12.573	0.995
12.574	0.995
12.576	0.995
12.578	0.995
12.579	0.995
12.581	0.995
12.582	0.995
12.584	0.995
12.586	0.995
12.587	0.995
12.589	0.995
12.590	0.995
12.592	0.995
12.594	0.995
12.595	0.995
12.597	0.995
12.598	0.995
12.600	0.995
12.602	0.995
12.603	0.995
12.605	0.995
12.606	0.995
12.608	0.995
12.610	0.995
12.611	0.995
12.613	0.995
12.614	0.995
12.616	0.995
12.618	0.995
12.619	0.995
12.621	0.995
12.622	0.995
12.624	0.995
12.626	0.995
12.627	0.995
12.629	0.995
12.630	0.995
12.632	0.995
12.634	0.995
12.635	0.995
12.637	0.995
12.638	0.995
12.640	0.995
12.642	0.995
12.643	0.995
12.645	0.995
12.646	0.995
12.648	0.995
12.650	0.995
12.651	0.995
12.653	0.995
12.654	0.995
12.656	0.995
12.657	0.995
12.659	0.995
12.661	0.995
12.662	0.995
12.664	0.995
12.665	0.995
12.667	0.995
12.669	0.995
12.670	0.995
12.672	0.995
12.673	0.995
12.675	0.995
12.677	0.995
12.678	0.995
12.680	0.995
12.681	0.995
12.683	0.995
12.685	0.995
12.686	0.995
12.688	0.995
12.689	0.995
12.691	0.995
12.693	0.995
12.694	0.995
12.696	0.995
12.697	0.995
12.699	0.995
12.701	0.995
12.702	0.995
12.704	0.995
12.705	0.995
12.707	0.995
12.709	0.995
12.710	0.995
12.712	0.995
12.713	0.995
12.715	0.995
12.717	0.995
12.718	0.995
12.720	0.995
12.721	0.995
12.723	0.995
12.725	0.995
12.726	0.995
12.728	0.995
12.729	0.995
12.731	0.995
12.733	0.995
12.734	0.995
12.736	0.995
12.737	0.995
12.739	0.995
12.741	0.995
12.742	0.995
12.744	0.995
12.745	0.995
12.747	0.995
12.749	0.995
12.750	0.995
12.752	0.995
12.753	0.995
12.755	0.995
12.757	0.995
12.758	0.995
12.760	0.995
12.761	0.995
12.763	0.995
12.764	0.995
12.766	0.995
12.768	0.995
12.769	0.995
12.771	0.995
12.772	0.995
12.774	0.995
12.776	0.995
12.777	0.995
12.779	0.995
12.780	0.995
12.782	0.995
12.784	0.995
12.785	0.995
12.787	0.995
12.788	0.995
12.790	0.995
12.792	0.995
12.793	0.995
12.795	0.995
12.796	0.995
12.798	0.995
12.800	0.995
12.801	0.995
12.803	0.995
12.804	0.995
12.806	0.995
12.808	0.995
12.809	0.995
12.811	0.995
12.812	0.995
12.814	0.995
12.816	0.995
12.817	0.995
12.819	0.995
12.820	0.995
12.822	0.995
12.824	0.995
12.825	0.995
12.827	0.995
12.828	0.995
12.830	0.995
12.832	0.995
12.833	0.995
12.835	0.995
12.836	0.995
12.838	0.995
12.840	0.995
12.841	0.995
12.843	0.995
12.844	0.995
12.846	0.995
12.848	0.995
12.849	0.995
12.851	0.995
12.852	0.995
12.854	0.995
12.856	0.995
12.857	0.995
12.859	0.995
12.860	0.995
12.862	0.995
12.864	0.995
12.865	0.995
12.867	0.995
12.868	0.995
12.870	0.995
12.871	0.995
12.873	0.995
12.875	0.995
12.876	0.995
12.878	0.995
12.879	0.995
12.881	0.995
12.883	0.995
12.884	0.995
12.886	0.995
12.887	0.995
12.889	0.995
12.891	0.995
12.892	0.995
12.894	0.995
12.895	0.995
12.897	0.995
12.899	0.995
12.900	0.995
12.902	0.995
12.903	0.995
12.905	0.995
12.907	0.995
12.908	0.995
12.910	0.995
12.911	0.995
12.913	0.995
12.915	0.995
12.916	0.995
12.918	0.995
12.919	0.995
12.921	0.995
12.923	0.995
12.924	0.995
12.926	0.995
12.927	0.995
12.929	0.995
12.931	0.995
12.932	0.995
12.934	0.995
12.935	0.995
12.937	0.995
12.939	0.995
12.940	0.995
12.942	0.995
12.943	0.995
12.945	0.995
12.947	0.995
12.948	0.995
12.950	0.995
12.951	0.995
12.953	0.995
12.955	0.995
12.956	0.995
12.958	0.995
12.959	0.995
12.961	0.995
12.963	0.995
12.964	0.995
12.966	0.995
12.967	0.995
12.969	0.995
12.971	0.995
12.972	0.995
12.974	0.995
12.975	0.995
12.977	0.995
12.978	0.995
12.980	0.995
12.982	0.995
12.983	0.995
12.985	0.995
12.986	0.995
12.988	0.995
12.990	0.995
12.991	0.995
12.993	0.995
12.994	0.995
12.996	0.995
12.998	0.995
12.999	0.995
13.001	0.995
13.002	0.995
13.004	0.995
13.006	0.995
13.007	0.995
13.009	0.995
13.010	0.995
13.012	0.995
13.014	0.995
13.015	0.995
13.017	0.995
13.018	0.995
13.020	0.995
13.022	0.995
13.023	0.995
13.025	0.995
13.026	0.995
13.028	0.995
13.030	0.995
13.031	0.995
13.033	0.995
13.034	0.995
13.036	0.995
13.038	0.995
13.039	0.995
13.041	0.995
13.042	0.995
13.044	0.995
13.046	0.995
13.047	0.995
13.049	0.995
13.050	0.995
13.052	0.995
13.054	0.995
13.055	0.995
13.057	0.995
13.058	0.995
13.060	0.995
13.062	0.995
13.063	0.995
13.065	0.995
13.066	0.995
13.068	0.995
13.070	0.995
13.071	0.995
13.073	0.995
13.074	0.995
13.076	0.995
13.078	0.995
13.079	0.995
13.081	0.995
13.082	0.995
13.084	0.995
13.085	0.995
13.087	0.995
13.089	0.995
13.090	0.995
13.092	0.995
13.093	0.995
13.095	0.995
13.097	0.995
13.098	0.995
13.100	0.995
13.101	0.995
13.103	0.995
13.105	0.995
13.106	0.995
13.108	0.995
13.109	0.995
13.111	0.995
13.113	0.995
13.114	0.995
13.116	0.995
13.117	0.995
13.119	0.995
13.121	0.995
13.122	0.995
13.124	0.995
13.125	0.995
13.127	0.995
13.129	0.995
13.130	0.995
13.132	0.995
13.133	0.995
13.135	0.995
13.137	0.995
13.138	0.995
13.140	0.995
13.141	0.995
13.143	0.995
13.145	0.995
13.146	0.995
13.148	0.995
13.149	0.995
13.151	0.995
13.153	0.995
13.154	0.995
13.156	0.995
13.157	0.995
13.159	0.995
13.161	0.995
13.162	0.995
13.164	0.995
13.165	0.995
13.167	0.995
13.169	0.995
13.170	0.995
13.172	0.995
13.173	0.995
13.175	0.995
13.177	0.995
13.178	0.995
13.180	0.995
13.181	0.995
13.183	0.995
13.185	0.995
13.186	0.995
13.188	0.995
13.189	0.995
13.191	0.995
13.192	0.995
13.194	0.995
13.196	0.995
13.197	0.995
13.199	0.995
13.200	0.995
13.202	0.995
13.204	0.995
13.205	0.995
13.207	0.995
13.208	0.995
13.210	0.995
13.212	0.995
13.213	0.995
13.215	0.995
13.216	0.995
13.218	0.995
13.220	0.995
13.221	0.995
13.223	0.995
13.224	0.995
13.226	0.995
13.228	0.995
13.229	0.995
13.231	0.995
13.232	0.995
13.234	0.995
13.236	0.995
13.237	0.995
13.239	0.995
13.240	0.995
13.242	0.995
13.244	0.995
13.245	0.995
13.247	0.995
13.248	0.995
13.250	0.995
13.252	0.995
13.253	0.995
13.255	0.995
13.256	0.995
13.258	0.995
13.260	0.995
13.261	0.995
13.263	0.995
13.264	0.995
13.266	0.995
13.268	0.995
13.269	0.995
13.271	0.995
13.272	0.995
13.274	0.995
13.276	0.995
13.277	0.995
13.279	0.995
13.280	0.995
13.282	0.995
13.284	0.995
13.285	0.995
13.287	0.995
13.288	0.995
13.290	0.995
13.292	0.995
13.293	0.995
13.295	0.995
13.296	0.995
13.298	0.995
13.299	0.995
13.301	0.995
13.303	0.995
13.304	0.995
13.306	0.995
13.307	0.995
13.309	0.995
13.311	0.995
13.312	0.995
13.314	0.995
13.315	0.995
13.317	0.995
13.319	0.995
13.320	0.995
13.322	0.995
13.323	0.995
13.325	0.995
13.327	0.995
13.328	0.995
13.330	0.995
13.331	0.995
13.333	0.995
13.335	0.995
13.336	0.995
13.338	0.995
13.339	0.995
13.341	0.995
13.343	0.995
13.344	0.995
13.346	0.995
13.347	0.995
13.349	0.995
13.351	0.995
13.352	0.995
13.354	0.995
13.355	0.995
13.357	0.995
13.359	0.995
13.360	0.995
13.362	0.995
13.363	0.995
13.365	0.995
13.367	0.995
13.368	0.995
13.370	0.995
13.371	0.995
13.373	0.995
13.375	0.995
13.376	0.995
13.378	0.995
13.379	0.995
13.381	0.995
13.383	0.995
13.384	0.995
13.386	0.995
13.387	0.995
13.389	0.995
13.391	0.995
13.392	0.995
13.394	0.995
13.395	0.995
13.397	0.995
13.399	0.995
13.400	0.995
13.402	0.995
13.403	0.995
13.405	0.995
13.406	0.995
13.408	0.995
13.410	0.995
13.411	0.995
13.413	0.995
13.414	0.995
13.416	0.995
13.418	0.995
13.419	0.995
13.421	0.995
13.422	0.995
13.424	0.995
13.426	0.995
13.427	0.995
13.429	0.995
13.430	0.995
13.432	0.995
13.434	0.995
13.435	0.995
13.437	0.995
13.438	0.995
13.440	0.995
13.442	0.995
13.443	0.995
13.445	0.995
13.446	0.995
13.448	0.995
13.450	0.995
13.451	0.995
13.453	0.995
13.454	0.995
13.456	0.995
13.458	0.995
13.459	0.995
13.461	0.995
13.462	0.995
13.464	0.995
13.466	0.995
13.467	0.995
13.469	0.995
13.470	0.995
13.472	0.995
13.474	0.995
13.475	0.995
13.477	0.995
13.478	0.995
13.480	0.995
13.482	0.995
13.483	0.995
13.485	0.995
13.486	0.995
13.488	0.995
13.490	0.995
13.491	0.995
13.493	0.995
13.494	0.995
13.496	0.995
13.498	0.995
13.499	0.995
13.501	0.995
13.502	0.995
13.504	0.995
13.506	0.995
13.507	0.995
13.509	0.995
13.510	0.995
13.512	0.995
13.513	0.995
13.515	0.995
13.517	0.995
13.518	0.995
13.520	0.995
13.521	0.995
13.523	0.995
13.525	0.995
13.526	0.995
13.528	0.995
13.529	0.995
13.531	0.995
13.533	0.995
13.534	0.995
13.536	0.995
13.537	0.995
13.539	0.995
13.541	0.995
13.542	0.995
13.544	0.995
13.545	0.995
13.547	0.995
13.549	0.995
13.550	0.995
13.552	0.995
13.553	0.995
13.555	0.995
13.557	0.995
13.558	0.995
13.560	0.995
13.561	0.995
13.563	0.995
13.565	0.995
13.566	0.995
13.568	0.995
13.569	0.995
13.571	0.995
13.573	0.995
13.574	0.995
13.576	0.995
13.577	0.995
13.579	0.995
13.581	0.995
13.582	0.995
13.584	0.995
13.585	0.995
13.587	0.995
13.589	0.995
13.590	0.995
13.592	0.995
13.593	0.995
13.595	0.995
13.597	0.995
13.598	0.995
13.600	0.995
13.601	0.995
13.603	0.995
13.605	0.995
13.606	0.995
13.608	0.995
13.609	0.995
13.611	0.995
13.612	0.995
13.614	0.995
13.616	0.995
13.617	0.995
13.619	0.995
13.620	0.995
13.622	0.995
13.624	0.995
13.625	0.995
13.627	0.995
13.628	0.995
13.630	0.995
13.632	0.995
13.633	0.995
13.635	0.995
13.636	0.995
13.638	0.995
13.640	0.995
13.641	0.995
13.643	0.995
13.644	0.995
13.646	0.995
13.648	0.995
13.649	0.995
13.651	0.995
13.652	0.995
13.654	0.995
13.656	0.995
13.657	0.995
13.659	0.995
13.660	0.995
13.662	0.995
13.664	0.995
13.665	0.995
13.667	0.995
13.668	0.995
13.670	0.995
13.672	0.995
13.673	0.995
13.675	0.995
13.676	0.995
13.678	0.995
13.680	0.995
13.681	0.995
13.683	0.995
13.684	0.995
13.686	0.995
13.688	0.995
13.689	0.995
13.691	0.995
13.692	0.995
13.694	0.995
13.696	0.995
13.697	0.995
13.699	0.995
13.700	0.995
13.702	0.995
13.704	0.995
13.705	0.995
13.707	0.995
13.708	0.995
13.710	0.995
13.712	0.995
13.713	0.995
13.715	0.995
13.716	0.995
13.718	0.995
13.719	0.995
13.721	0.995
13.723	0.995
13.724	0.995
13.726	0.995
13.727	0.995
13.729	0.995
13.731	0.995
13.732	0.995
13.734	0.995
13.735	0.995
13.737	0.995
13.739	0.995
13.740	0.995
13.742	0.995
13.743	0.995
13.745	0.995
13.747	0.995
13.748	0.995
13.750	0.995
13.751	0.995
13.753	0.995
13.755	0.995
13.756	0.995
13.758	0.995
13.759	0.995
13.761	0.995
13.763	0.995
13.764	0.995
13.766	0.995
13.767	0.995
13.769	0.995
13.771	0.995
13.772	0.995
13.774	0.995
13.775	0.995
13.777	0.995
13.779	0.995
13.780	0.995
13.782	0.995
13.783	0.995
13.785	0.995
13.787	0.995
13.788	0.995
13.790	0.995
13.791	0.995
13.793	0.995
13.795	0.995
13.796	0.995
13.798	0.995
13.799	0.995
13.801	0.995
13.803	0.995
13.804	0.995
13.806	0.995
13.807	0.995
13.809	0.995
13.811	0.995
13.812	0.995
13.814	0.995
13.815	0.995
13.817	0.995
13.819	0.995
13.820	0.995
13.822	0.995
13.823	0.995
13.825	0.995
13.826	0.995
13.828	0.995
13.830	0.995
13.831	0.995
13.833	0.995
13.834	0.995
13.836	0.995
13.838	0.995
13.839	0.995
13.841	0.995
13.842	0.995
13.844	0.995
13.846	0.995
13.847	0.995
13.849	0.995
13.850	0.995
13.852	0.995
13.854	0.995
13.855	0.995
13.857	0.995
13.858	0.995
13.860	0.995
13.862	0.995
13.863	0.995
13.865	0.995
13.866	0.995
13.868	0.995
13.870	0.995
13.871	0.995
13.873	0.995
13.874	0.995
13.876	0.995
13.878	0.995
13.879	0.995
13.881	0.995
13.882	0.995
13.884	0.995
13.886	0.995
13.887	0.995
13.889	0.995
13.890	0.995
13.892	0.995
13.894	0.995
13.895	0.995
13.897	0.995
13.898	0.995
13.900	0.995
13.902	0.995
13.903	0.995
13.905	0.995
13.906	0.995
13.908	0.995
13.910	0.995
13.911	0.995
13.913	0.995
13.914	0.995
13.916	0.995
13.918	0.995
13.919	0.995
13.921	0.995
13.922	0.995
13.924	0.995
13.926	0.995
13.927	0.995
13.929	0.995
13.930	0.995
13.932	0.995
13.933	0.995
13.935	0.995
13.937	0.995
13.938	0.995
13.940	0.995
13.941	0.995
13.943	0.995
13.945	0.995
13.946	0.995
13.948	0.995
13.949	0.995
13.951	0.995
13.953	0.995
13.954	0.995
13.956	0.995
13.957	0.995
13.959	0.995
13.961	0.995
13.962	0.995
13.964	0.995
13.965	0.995
13.967	0.995
13.969	0.995
13.970	0.995
13.972	0.995
13.973	0.995
13.975	0.995
13.977	0.995
13.978	0.995
13.980	0.995
13.981	0.995
13.983	0.995
13.985	0.995
13.986	0.995
13.988	0.995
13.989	0.995
13.991	0.995
13.993	0.995
13.994	0.995
13.996	0.995
13.997	0.995
13.999	0.995
14.001	0.995
14.002	0.995
14.004	0.995
14.005	0.995
14.007	0.995
14.009	0.995
14.010	0.995
14.012	0.995
14.013	0.995
14.015	0.995
14.017	0.995
14.018	0.995
14.020	0.995
14.021	0.995
14.023	0.995
14.025	0.995
14.026	0.995
14.028	0.995
14.029	0.995
14.031	0.995
14.033	0.995
14.034	0.995
14.036	0.995
14.037	0.995
14.039	0.995
14.040	0.995
14.042	0.995
14.044	0.995
14.045	0.995
14.047	0.995
14.048	0.995
14.050	0.995
14.052	0.995
14.053	0.995
14.055	0.995
14.056	0.995
14.058	0.995
14.060	0.995
14.061	0.995
14.063	0.995
14.064	0.995
14.066	0.995
14.068	0.995
14.069	0.995
14.071	0.995
14.072	0.995
14.074	0.995
14.076	0.995
14.077	0.995
14.079	0.995
14.080	0.995
14.082	0.995
14.084	0.995
14.085	0.995
14.087	0.995
14.088	0.995
14.090	0.995
14.092	0.995
14.093	0.995
14.095	0.995
14.096	0.995
14.098	0.995
14.100	0.995
14.101	0.995
14.103	0.995
14.104	0.995
14.106	0.995
14.108	0.995
14.109	0.995
14.111	0.995
14.112	0.995
14.114	0.995
14.116	0.995
14.117	0.995
14.119	0.995
14.120	0.995
14.122	0.995
14.124	0.995
14.125	0.995
14.127	0.995
14.128	0.995
14.130	0.995
14.132	0.995
14.133	0.995
14.135	0.995
14.136	0.995
14.138	0.995
14.140	0.995
14.141	0.995
14.143	0.995
14.144	0.995
14.146	0.995
14.147	0.995
14.149	0.995
14.151	0.995
14.152	0.995
14.154	0.995
14.155	0.995
14.157	0.995
14.159	0.995
14.160	0.995
14.162	0.995
14.163	0.995
14.165	0.995
14.167	0.995
14.168	0.995
14.170	0.995
14.171	0.995
14.173	0.995
14.175	0.995
14.176	0.995
14.178	0.995
14.179	0.995
14.181	0.995
14.183	0.995
14.184	0.995
14.186	0.995
14.187	0.995
14.189	0.995
14.191	0.995
14.192	0.995
14.194	0.995
14.195	0.995
14.197	0.995
14.199	0.995
14.200	0.995
14.202	0.995
14.203	0.995
14.205	0.995
14.207	0.995
14.208	0.995
14.210	0.995
14.211	0.995
14.213	0.995
14.215	0.995
14.216	0.995
14.218	0.995
14.219	0.995
14.221	0.995
14.223	0.995
14.224	0.995
14.226	0.995
14.227	0.995
14.229	0.995
14.231	0.995
14.232	0.995
14.234	0.995
14.235	0.995
14.237	0.995
14.239	0.995
14.240	0.995
14.242	0.995
14.243	0.995
14.245	0.995
14.247	0.995
14.248	0.995
14.250	0.995
14.251	0.995
14.253	0.995
14.254	0.995
14.256	0.995
14.258	0.995
14.259	0.995
14.261	0.995
14.262	0.995
14.264	0.995
14.266	0.995
14.267	0.995
14.269	0.995
14.270	0.995
14.272	0.995
14.274	0.995
14.275	0.995
14.277	0.995
14.278	0.995
14.280	0.995
14.282	0.995
14.283	0.995
14.285	0.995
14.286	0.995
14.288	0.995
14.290	0.995
14.291	0.995
14.293	0.995
14.294	0.995
14.296	0.995
14.298	0.995
14.299	0.995
14.301	0.995
14.302	0.995
14.304	0.995
14.306	0.995
14.307	0.995
14.309	0.995
14.310	0.995
14.312	0.995
14.314	0.995
14.315	0.995
14.317	0.995
14.318	0.995
14.320	0.995
14.322	0.995
14.323	0.995
14.325	0.995
14.326	0.995
14.328	0.995
14.330	0.995
14.331	0.995
14.333	0.995
14.334	0.995
14.336	0.995
14.338	0.995
14.339	0.995
14.341	0.995
14.342	0.995
14.344	0.995
14.346	0.995
14.347	0.995
14.349	0.995
14.350	0.995
14.352	0.995
14.354	0.995
14.355	0.995
14.357	0.995
14.358	0.995
14.360	0.995
14.361	0.995
14.363	0.995
14.365	0.995
14.366	0.995
14.368	0.995
14.369	0.995
14.371	0.995
14.373	0.995
14.374	0.995
14.376	0.995
14.377	0.995
14.379	0.995
14.381	0.995
14.382	0.995
14.384	0.995
14.385	0.995
14.387	0.995
14.389	0.995
14.390	0.995
14.392	0.995
14.393	0.995
14.395	0.995
14.397	0.995
14.398	0.995
14.400	0.995
14.401	0.995
14.403	0.995
14.405	0.995
14.406	0.995
14.408	0.995
14.409	0.995
14.411	0.995
14.413	0.995
14.414	0.995
14.416	0.995
14.417	0.995
14.419	0.995
14.421	0.995
14.422	0.995
14.424	0.995
14.425	0.995
14.427	0.995
14.429	0.995
14.430	0.995
14.432	0.995
14.433	0.995
14.435	0.995
14.437	0.995
14.438	0.995
14.440	0.995
14.441	0.995
14.443	0.995
14.445	0.995
14.446	0.995
14.448	0.995
14.449	0.995
14.451	0.995
14.453	0.995
14.454	0.995
14.456	0.995
14.457	0.995
14.459	0.995
14.461	0.995
14.462	0.995
14.464	0.995
14.465	0.995
14.467	0.995
14.468	0.995
14.470	0.995
14.472	0.995
14.473	0.995
14.475	0.995
14.476	0.995
14.478	0.995
14.480	0.995
14.481	0.995
14.483	0.995
14.484	0.995
14.486	0.995
14.488	0.995
14.489	0.995
14.491	0.995
14.492	0.995
14.494	0.995
14.496	0.995
14.497	0.995
14.499	0.995
14.500	0.995
14.502	0.995
14.504	0.995
14.505	0.995
14.507	0.995
14.508	0.995
14.510	0.995
14.512	0.995
14.513	0.995
14.515	0.995
14.516	0.995
14.518	0.995
14.520	0.995
14.521	0.995
14.523	0.995
14.524	0.995
14.526	0.995
14.528	0.995
14.529	0.995
14.531	0.995
14.532	0.995
14.534	0.995
14.536	0.995
14.537	0.995
14.539	0.995
14.540	0.995
14.542	0.995
14.544	0.995
14.545	0.995
14.547	0.995
14.548	0.995
14.550	0.995
14.552	0.995
14.553	0.995
14.555	0.995
14.556	0.995
14.558	0.995
14.560	0.995
14.561	0.995
14.563	0.995
14.564	0.995
14.566	0.995
14.567	0.995
14.569	0.995
14.571	0.995
14.572	0.995
14.574	0.995
14.575	0.995
14.577	0.995
14.579	0.995
14.580	0.995
14.582	0.995
14.583	0.995
14.585	0.995
14.587	0.995
14.588	0.995
14.590	0.995
14.591	0.995
14.593	0.995
14.595	0.995
14.596	0.995
14.598	0.995
14.599	0.995
14.601	0.995
14.603	0.995
14.604	0.995
14.606	0.995
14.607	0.995
14.609	0.995
14.611	0.995
14.612	0.995
14.614	0.995
14.615	0.995
14.617	0.995
14.619	0.995
14.620	0.995
14.622	0.995
14.623	0.995
14.625	0.995
14.627	0.995
14.628	0.995
14.630	0.995
14.631	0.995
14.633	0.995
14.635	0.995
14.636	0.995
14.638	0.995
14.639	0.995
14.641	0.995
14.643	0.995
14.644	0.995
14.646	0.995
14.647	0.995
14.649	0.995
14.651	0.995
14.652	0.995
14.654	0.995
14.655	0.995
14.657	0.995
14.659	0.995
14.660	0.995
14.662	0.995
14.663	0.995
14.665	0.995
14.667	0.995
14.668	0.995
14.670	0.995
14.671	0.995
14.673	0.995
14.674	0.995
14.676	0.995
14.678	0.995
14.679	0.995
14.681	0.995
14.682	0.995
14.684	0.995
14.686	0.995
14.687	0.995
14.689	0.995
14.690	0.995
14.692	0.995
14.694	0.995
14.695	0.995
14.697	0.995
14.698	0.995
14.700	0.995
14.702	0.995
14.703	0.995
14.705	0.995
14.706	0.995
14.708	0.995
14.710	0.995
14.711	0.995
14.713	0.995
14.714	0.995
14.716	0.995
14.718	0.995
14.719	0.995
14.721	0.995
14.722	0.995
14.724	0.995
14.726	0.995
14.727	0.995
14.729	0.995
14.730	0.995
14.732	0.995
14.734	0.995
14.735	0.995
14.737	0.995
14.738	0.995
14.740	0.995
14.742	0.995
14.743	0.995
14.745	0.995
14.746	0.995
14.748	0.995
14.750	0.995
14.751	0.995
14.753	0.995
14.754	0.995
14.756	0.995
14.758	0.995
14.759	0.995
14.761	0.995
14.762	0.995
14.764	0.995
14.766	0.995
14.767	0.995
14.769	0.995
14.770	0.995
14.772	0.995
14.774	0.995
14.775	0.995
14.777	0.995
14.778	0.995
14.780	0.995
14.781	0.995
14.783	0.995
14.785	0.995
14.786	0.995
14.788	0.995
14.789	0.995
14.791	0.995
14.793	0.995
14.794	0.995
14.796	0.995
14.797	0.995
14.799	0.995
14.801	0.995
14.802	0.995
14.804	0.995
14.805	0.995
14.807	0.995
14.809	0.995
14.810	0.995
14.812	0.995
14.813	0.995
14.815	0.995
14.817	0.995
14.818	0.995
14.820	0.995
14.821	0.995
14.823	0.995
14.825	0.995
14.826	0.995
14.828	0.995
14.829	0.995
14.831	0.995
14.833	0.995
14.834	0.995
14.836	0.995
14.837	0.995
14.839	0.995
14.841	0.995
14.842	0.995
14.844	0.995
14.845	0.995
14.847	0.995
14.849	0.995
14.850	0.995
14.852	0.995
14.853	0.995
14.855	0.995
14.857	0.995
14.858	0.995
14.860	0.995
14.861	0.995
14.863	0.995
14.865	0.995
14.866	0.995
14.868	0.995
14.869	0.995
14.871	0.995
14.873	0.995
14.874	0.995
14.876	0.995
14.877	0.995
14.879	0.995
14.881	0.995
14.882	0.995
14.884	0.995
14.885	0.995
14.887	0.995
14.888	0.995
14.890	0.995
14.892	0.995
14.893	0.995
14.895	0.995
14.896	0.995
14.898	0.995
14.900	0.995
14.901	0.995
14.903	0.995
14.904	0.995
14.906	0.995
14.908	0.995
14.909	0.995
14.911	0.995
14.912	0.995
14.914	0.995
14.916	0.995
14.917	0.995
14.919	0.995
14.920	0.995
14.922	0.995
14.924	0.995
14.925	0.995
14.927	0.995
14.928	0.995
14.930	0.995
14.932	0.995
14.933	0.995
14.935	0.995
14.936	0.995
14.938	0.995
14.940	0.995
14.941	0.995
14.943	0.995
14.944	0.995
14.946	0.995
14.948	0.995
14.949	0.995
14.951	0.995
14.952	0.995
14.954	0.995
14.956	0.995
14.957	0.995
14.959	0.995
14.960	0.995
14.962	0.995
14.964	0.995
14.965	0.995
14.967	0.995
14.968	0.995
14.970	0.995
14.972	0.995
14.973	0.995
14.975	0.995
14.976	0.995
14.978	0.995
14.980	0.995
14.981	0.995
14.983	0.995
14.984	0.995
14.986	0.995
14.988	0.995
14.989	0.995
14.991	0.995
14.992	0.995
14.994	0.995
14.995	0.995
14.997	0.995
14.999	0.995
15.000	0.995
15.002	0.995
15.003	0.995
15.005	0.995
15.007	0.995
15.008	0.995
15.010	0.995
15.011	0.995
15.013	0.995
15.015	0.995
15.016	0.995
15.018	0.995
15.019	0.995
15.021	0.995
15.023	0.995
15.024	0.995
15.026	0.995
15.027	0.995
15.029	0.995
15.031	0.995
15.032	0.995
15.034	0.995
15.035	0.995
15.037	0.995
15.039	0.995
15.040	0.995
15.042	0.995
15.043	0.995
15.045	0.995
15.047	0.995
15.048	0.995
15.050	0.995
15.051	0.995
15.053	0.995
15.055	0.995
15.056	0.995
15.058	0.995
15.059	0.995
15.061	0.995
15.063	0.995
15.064	0.995
15.066	0.995
15.067	0.995
15.069	0.995
15.071	0.995
15.072	0.995
15.074	0.995
15.075	0.995
15.077	0.995
15.079	0.995
15.080	0.995
15.082	0.995
15.083	0.995
15.085	0.995
15.087	0.995
15.088	0.995
15.090	0.995
15.091	0.995
15.093	0.995
15.095	0.995
15.096	0.995
15.098	0.995
15.099	0.995
15.101	0.995
15.102	0.995
15.104	0.995
15.106	0.995
15.107	0.995
15.109	0.995
15.110	0.995
15.112	0.995
15.114	0.995
15.115	0.995
15.117	0.995
15.118	0.995
15.120	0.995
15.122	0.995
15.123	0.995
15.125	0.995
15.126	0.995
15.128	0.995
15.130	0.995
15.131	0.995
15.133	0.995
15.134	0.995
15.136	0.995
15.138	0.995
15.139	0.995
15.141	0.995
15.142	0.995
15.144	0.995
15.146	0.995
15.147	0.995
15.149	0.995
15.150	0.995
15.152	0.995
15.154	0.995
15.155	0.995
15.157	0.995
15.158	0.995
15.160	0.995
15.162	0.995
15.163	0.995
15.165	0.995
15.166	0.995
15.168	0.995
15.170	0.995
15.171	0.995
15.173	0.995
15.174	0.995
15.176	0.995
15.178	0.995
15.179	0.995
15.181	0.995
15.182	0.995
15.184	0.995
15.186	0.995
15.187	0.995
15.189	0.995
15.190	0.995
15.192	0.995
15.194	0.995
15.195	0.995
15.197	0.995
15.198	0.995
15.200	0.995
15.202	0.995
15.203	0.995
15.205	0.995
15.206	0.995
15.208	0.995
15.209	0.995
15.211	0.995
15.213	0.995
15.214	0.995
15.216	0.995
15.217	0.995
15.219	0.995
15.221	0.995
15.222	0.995
15.224	0.995
15.225	0.995
15.227	0.995
15.229	0.995
15.230	0.995
15.232	0.995
15.233	0.995
15.235	0.995
15.237	0.995
15.238	0.995
15.240	0.995
15.241	0.995
15.243	0.995
15.245	0.995
15.246	0.995
15.248	0.995
15.249	0.995
15.251	0.995
15.253	0.995
15.254	0.995
15.256	0.995
15.257	0.995
15.259	0.995
15.261	0.995
15.262	0.995
15.264	0.995
15.265	0.995
15.267	0.995
15.269	0.995
15.270	0.995
15.272	0.995
15.273	0.995
15.275	0.995
15.277	0.995
15.278	0.995
15.280	0.995
15.281	0.995
15.283	0.995
15.285	0.995
15.286	0.995
15.288	0.995
15.289	0.995
15.291	0.995
15.293	0.995
15.294	0.995
15.296	0.995
15.297	0.995
15.299	0.995
15.301	0.995
15.302	0.995
15.304	0.995
15.305	0.995
15.307	0.995
15.309	0.995
15.310	0.995
15.312	0.995
15.313	0.995
15.315	0.995
15.316	0.995
15.318	0.995
15.320	0.995
15.321	0.995
15.323	0.995
15.324	0.995
15.326	0.995
15.328	0.995
15.329	0.995
15.331	0.995
15.332	0.995
15.334	0.995
15.336	0.995
15.337	0.995
15.339	0.995
15.340	0.995
15.342	0.995
15.344	0.995
15.345	0.995
15.347	0.995
15.348	0.995
15.350	0.995
15.352	0.995
15.353	0.995
15.355	0.995
15.356	0.995
15.358	0.995
15.360	0.995
15.361	0.995
15.363	0.995
15.364	0.995
15.366	0.995
15.368	0.995
15.369	0.995
15.371	0.995
15.372	0.995
15.374	0.995
15.376	0.995
15.377	0.995
15.379	0.995
15.380	0.995
15.382	0.995
15.384	0.995
15.385	0.995
15.387	0.995
15.388	0.995
15.390	0.995
15.392	0.995
15.393	0.995
15.395	0.995
15.396	0.995
15.398	0.995
15.400	0.995
15.401	0.995
15.403	0.995
15.404	0.995
15.406	0.995
15.408	0.995
15.409	0.995
15.411	0.995
15.412	0.995
15.414	0.995
15.416	0.995
15.417	0.995
15.419	0.995
15.420	0.995
15.422	0.995
15.423	0.995
15.425	0.995
15.427	0.995
15.428	0.995
15.430	0.995
15.431	0.995
15.433	0.995
15.435	0.995
15.436	0.995
15.438	0.995
15.439	0.995
15.441	0.995
15.443	0.995
15.444	0.995
15.446	0.995
15.447	0.995
15.449	0.995
15.451	0.995
15.452	0.995
15.454	0.995
15.455	0.995
15.457	0.995
15.459	0.995
15.460	0.995
15.462	0.995
15.463	0.995
15.465	0.995
15.467	0.995
15.468	0.995
15.470	0.995
15.471	0.995
15.473	0.995
15.475	0.995
15.476	0.995
15.478	0.995
15.479	0.995
15.481	0.995
15.483	0.995
15.484	0.995
15.486	0.995
15.487	0.995
15.489	0.995
15.491	0.995
15.492	0.995
15.494	0.995
15.495	0.995
15.497	0.995
15.499	0.995
15.500	0.995
15.502	0.995
15.503	0.995
15.505	0.995
15.507	0.995
15.508	0.995
15.510	0.995
15.511	0.995
15.513	0.995
15.515	0.995
15.516	0.995
15.518	0.995
15.519	0.995
15.521	0.995
15.522	0.995
15.524	0.995
15.526	0.995
15.527	0.995
15.529	0.995
15.530	0.995
15.532	0.995
15.534	0.995
15.535	0.995
15.537	0.995
15.538	0.995
15.540	0.995
15.542	0.995
15.543	0.995
15.545	0.995
15.546	0.995
15.548	0.995
15.550	0.995
15.551	0.995
15.553	0.995
15.554	0.995
15.556	0.995
15.558	0.995
15.559	0.995
15.561	0.995
15.562	0.995
15.564	0.995
15.566	0.995
15.567	0.995
15.569	0.995
15.570	0.995
15.572	0.995
15.574	0.995
15.575	0.995
15.577	0.995
15.578	0.995
15.580	0.995
15.582	0.995
15.583	0.995
15.585	0.995
15.586	0.995
15.588	0.995
15.590	0.995
15.591	0.995
15.593	0.995
15.594	0.995
15.596	0.995
15.598	0.995
15.599	0.995
15.601	0.995
15.602	0.995
15.604	0.995
15.606	0.995
15.607	0.995
15.609	0.995
15.610	0.995
15.612	0.995
15.614	0.995
15.615	0.995
15.617	0.995
15.618	0.995
15.620	0.995
15.622	0.995
15.623	0.995
15.625	0.995
15.626	0.995
15.628	0.995
15.629	0.995
15.631	0.995
15.633	0.995
15.634	0.995
15.636	0.995
15.637	0.995
15.639	0.995
15.641	0.995
15.642	0.995
15.644	0.995
15.645	0.995
15.647	0.995
15.649	0.995
15.650	0.995
15.652	0.995
15.653	0.995
15.655	0.995
15.657	0.995
15.658	0.995
15.660	0.995
15.661	0.995
15.663	0.995
15.665	0.995
15.666	0.995
15.668	0.995
15.669	0.995
15.671	0.995
15.673	0.995
15.674	0.995
15.676	0.995
15.677	0.995
15.679	0.995
15.681	0.995
15.682	0.995
15.684	0.995
15.685	0.995
15.687	0.995
15.689	0.995
15.690	0.995
15.692	0.995
15.693	0.995
15.695	0.995
15.697	0.995
15.698	0.995
15.700	0.995
15.701	0.995
15.703	0.995
15.705	0.995
15.706	0.995
15.708	0.995
15.709	0.995
15.711	0.995
15.713	0.995
15.714	0.995
15.716	0.995
15.717	0.995
15.719	0.995
15.721	0.995
15.722	0.995
15.724	0.995
15.725	0.995
15.727	0.995
15.729	0.995
15.730	0.995
15.732	0.995
15.733	0.995
15.735	0.995
15.736	0.995
15.738	0.995
15.740	0.995
15.741	0.995
15.743	0.995
15.744	0.995
15.746	0.995
15.748	0.995
15.749	0.995
15.751	0.995
15.752	0.995
15.754	0.995
15.756	0.995
15.757	0.995
15.759	0.995
15.760	0.995
15.762	0.995
15.764	0.995
15.765	0.995
15.767	0.995
15.768	0.995
15.770	0.995
15.772	0.995
15.773	0.995
15.775	0.995
15.776	0.995
15.778	0.995
15.780	0.995
15.781	0.995
15.783	0.995
15.784	0.995
15.786	0.995
15.788	0.995
15.789	0.995
15.791	0.995
15.792	0.995
15.794	0.995
15.796	0.995
15.797	0.995
15.799	0.995
15.800	0.995
15.802	0.995
15.804	0.995
15.805	0.995
15.807	0.995
15.808	0.995
15.810	0.995
15.812	0.995
15.813	0.995
15.815	0.995
15.816	0.995
15.818	0.995
15.820	0.995
15.821	0.995
15.823	0.995
15.824	0.995
15.826	0.995
15.828	0.995
15.829	0.995
15.831	0.995
15.832	0.995
15.834	0.995
15.836	0.995
15.837	0.995
15.839	0.995
15.840	0.995
15.842	0.995
15.843	0.995
15.845	0.995
15.847	0.995
15.848	0.995
15.850	0.995
15.851	0.995
15.853	0.995
15.855	0.995
15.856	0.995
15.858	0.995
15.859	0.995
15.861	0.995
15.863	0.995
15.864	0.995
15.866	0.995
15.867	0.995
15.869	0.995
15.871	0.995
15.872	0.995
15.874	0.995
15.875	0.995
15.877	0.995
15.879	0.995
15.880	0.995
15.882	0.995
15.883	0.995
15.885	0.995
15.887	0.995
15.888	0.995
15.890	0.995
15.891	0.995
15.893	0.995
15.895	0.995
15.896	0.995
15.898	0.995
15.899	0.995
15.901	0.995
15.903	0.995
15.904	0.995
15.906	0.995
15.907	0.995
15.909	0.995
15.911	0.995
15.912	0.995
15.914	0.995
15.915	0.995
15.917	0.995
15.919	0.995
15.920	0.995
15.922	0.995
15.923	0.995
15.925	0.995
15.927	0.995
15.928	0.995
15.930	0.995
15.931	0.995
15.933	0.995
15.935	0.995
15.936	0.995
15.938	0.995
15.939	0.995
15.941	0.995
15.943	0.995
15.944	0.995
15.946	0.995
15.947	0.995
15.949	0.995
15.950	0.995
15.952	0.995
15.954	0.995
15.955	0.995
15.957	0.995
15.958	0.995
15.960	0.995
15.962	0.995
15.963	0.995
15.965	0.995
15.966	0.995
15.968	0.995
15.970	0.995
15.971	0.995
15.973	0.995
15.974	0.995
15.976	0.995
15.978	0.995
15.979	0.995
15.981	0.995
15.982	0.995
15.984	0.995
15.986	0.995
15.987	0.995
15.989	0.995
15.990	0.995
15.992	0.995
15.994	0.995
15.995	0.995
15.997	0.995
15.998	0.995


==> anc/C3P1_DetA_full.dat <==
#Energies (keV) for all events surviving data selection in CRESST-III
0.0296
0.1229
0.0546
0.0638
0.0316
0.0314
0.0299
0.0384
0.0369
0.0433
0.0466
0.0297
0.4149
0.1346
0.0833
7.7686
0.0504
0.1032
0.0303
0.0440
0.1345
0.0327
0.0708
0.0631
0.0344
0.1216
0.0401
13.0178
0.6268
0.0786
0.0332
0.0520
0.0533
0.0552
6.7988
0.0326
0.0349
0.0545
0.0600
0.0315
0.0422
0.0943
0.0423
0.0450
0.0519
0.0375
0.0323
0.4918
6.9185
1.4215
0.0351
0.0405
0.0324
0.0682
0.1022
0.0473
0.0354
0.0307
0.0385
0.0358
0.0462
11.3638
0.0583
0.0890
0.0324
14.2041
0.0300
5.1687
2.5752
0.0453
0.0367
0.0502
0.0668
0.0399
0.0356
0.0375
0.0723
16.2648
0.0476
3.9177
4.0587
8.8852
0.0644
1.7212
0.4115
0.1235
0.0372
0.0327
0.0364
4.1521
0.0637
0.0797
0.0383
5.8849
17.5958
0.0294
0.0321
11.4871
0.0422
0.0337
1.6299
11.3119
14.9107
0.0408
0.6218
0.0353
0.0859
0.1120
7.3015
12.9941
0.0521
11.7659
11.1635
0.0292
11.5186
0.0398
0.0314
0.0444
0.0873
0.0477
17.0011
0.0467
0.0316
0.0487
0.0457
12.8700
0.0515
0.0560
0.0352
0.0541
0.5328
2.7876
0.2371
0.0351
0.0463
0.0660
0.0393
14.6332
0.1194
11.2599
0.0725
5.0516
8.9179
8.1170
0.0608
0.0742
0.0846
0.0425
0.0408
0.0376
16.8390
0.0836
0.0373
0.0427
8.3936
0.0445
1.5888
0.0497
0.0354
2.4406
10.8450
0.0309
3.8840
0.0546
4.5472
0.1425
0.0331
0.0484
0.0379
0.0386
0.0408
0.0395
0.0317
5.0918
0.0739
16.8281
9.8446
0.0399
0.0512
0.0337
0.0599
0.0416
0.0555
0.0522
0.0325
0.3731
0.8024
12.5095
0.0336
0.0289
0.0347
0.0300
7.3403
0.0590
3.0617
0.0415
0.0495
0.1588
0.0842
0.0430
0.0283
0.0300
0.0947
0.0334
0.6838
0.0317
0.0638
0.0723
11.2687
0.0350
0.0319
11.0768
0.0312
0.0816
0.0421
0.5502
0.0595
0.0569
0.0428
0.0485
0.0356
0.0884
0.0331
0.0403
0.0340
0.0434
0.0337
0.0401
0.0293
3.3830
0.0303
0.0429
0.0335
11.1452
0.0525
0.0327
0.0339
0.0438
0.3118
7.3060
12.9501
0.0318
0.0525
14.9554
8.8565
0.0360
11.1380
0.0359
0.0398
1.6134
0.0316
0.0308
0.0357
0.0419
16.8218
0.0397
0.0463
0.0924
0.0336
0.0477
0.0360
0.0587
0.0340
1.7770
0.0377
0.0325
0.0337
0.0496
0.0316
0.0473
0.0308
0.0338
0.0598
0.0460
8.2887
11.5514
0.0306
0.1161
0.0408
0.0420
0.0647
0.0374
0.0339
16.4089
0.0477
0.0295
0.1682
0.0579
0.0505
0.0321
0.0480
0.0303
0.0633
0.0337
0.0747
0.0389
2.6495
0.0329
0.0556
0.0450
0.0524
12.4161
0.0379
0.0402
0.0397
0.0599
0.0548
0.3837
0.0381
0.0656
0.5642
0.0539
0.2221
8.6720
10.3212
0.0303
0.0308
7.4144
0.0357
0.0343
2.4110
0.0633
0.0523
0.0331
15.6133
0.0544
0.0299
0.2526
0.0395
0.0378
0.0749
0.0341
0.0331
0.0363
0.0390
0.0335
0.0634
6.6736
2.7049
0.0636
3.8237
0.0371
0.0497
8.0205
0.3140
8.1894
0.0941
6.7798
0.0346
11.2953
7.6128
0.0359
0.0383
0.0568
0.0593
0.0290
0.1593
13.0887
11.4677
0.0537
0.0362
0.0387
0.0420
0.0288
10.3809
0.0359
0.0482
0.1116
0.0941
0.0312
0.0295
3.0466
0.0351
0.0340
0.0577
0.0293
0.0480
0.0351
2.6258
0.0416
0.0399
0.0450
11.2761
0.0301
11.2988
0.0553
0.5670
0.0487
0.0526
0.0308
0.0434
0.0331
0.0371
0.0522
0.0822
7.6295
0.0516
7.1366
0.0448
0.0542
0.0644
0.0309
0.0298
0.7338
11.2171
9.6153
14.5235
12.8425
0.0324
0.0430
0.6613
0.0417
0.0550
0.0367
0.0582
0.0819
0.0323
0.2101
11.3930
0.8999
0.0497
6.3266
5.9127
0.0501
3.0526
0.0833
0.0635
0.0303
14.1487
0.0763
2.6192
0.0398
0.0937
0.0733
11.0332
3.4281
0.0517
6.6806
0.0931
8.9047
6.1441
0.0281
0.0518
0.0624
0.0366
0.0403
0.0408
0.0295
0.0484
14.7623
6.3207
1.4299
0.0319
0.0280
6.8774
0.0987
0.0280
0.0539
0.0366
0.1684
0.4857
0.0364
0.0397
2.7066
0.0887
3.9646
0.0312
0.0304
0.0374
1.3971
0.1181
9.8299
0.0404
0.1793
0.0352
0.0412
0.0398
0.0414
0.2982
0.1193
7.5846
0.0727
0.0720
0.1570
1.8494
11.8099
1.8049
0.0548
16.6396
0.0512
0.0309
0.0547
0.0392
0.1118
0.0468
6.5399
0.2684
0.0459
0.0860
0.0354
9.8896
0.0717
0.0547
3.7194
0.3440
0.0338
2.7380
0.0656
0.3035
14.4246
0.0603
0.0322
0.0324
0.0393
0.0376
0.0478
0.0621
0.0463
0.0358
0.0442
2.5611
0.0392
0.0402
14.8728
0.0368
11.2020
3.5578
0.0362
0.0310
0.0800
7.3959
10.6320
0.0461
0.0332
0.0707
0.0449
0.1463
8.6093
0.0495
0.0403
0.0889
0.0319
0.0461
10.1657
0.0385
0.0416
0.0311
0.0464
0.0361
0.0352
0.0942
0.0338
0.0324
0.0352
0.0408
0.0466
0.0344
0.0374
6.2091
1.7043
0.0422
0.0332
0.0310
0.0357
0.0460
0.0370
0.0587
16.1534
11.2318
16.1815
0.0832
0.0319
0.1036
7.5390
0.0679
2.7739
0.0757
11.4529
11.2217
7.6670
0.0361
0.0369
0.0357
5.2195
3.7654
0.0410
2.5949
7.0462
0.0368
0.0474
0.0313
0.0882
0.0319
0.0353
15.9298
2.3658
0.0436
11.3276
15.4806
0.0320
16.6938
0.1077
0.0605
11.8264
0.0429
7.3383
0.0467
3.5783
0.0497
3.1495
8.9903
0.1176
7.5924
8.2853
0.0533
0.0352
0.0463
2.6379
0.0422
0.0708
1.3947
0.0497
0.0888
0.0442
9.0345
0.2764
0.0550
0.0416
0.0849
0.0321
0.1022
0.0567
2.8319
0.0905
0.0705
13.3755
0.0675
13.5841
2.3733
0.1721
11.2923
0.0627
4.9676
2.8070
0.0425
0.0408
14.1584
0.0580
0.0432
0.0346
0.0410
4.2512
0.0414
9.0669
0.0529
0.0562
0.0847
9.4036
11.3347
0.0492
0.0606
0.0709
0.0620
0.0420
0.1050
2.8268
11.4599
1.3027
0.0697
0.1146
0.0324
0.0378
0.0423
0.0280
0.0412
9.4757
10.7427
15.0656
7.7106
5.5981
6.8672
0.0366
9.3933
14.8608
1.3243
6.2638
0.0948
0.0568
0.0466
0.0462
0.0351
9.0117
15.5824
0.0312
0.0400
0.0531
4.4181
0.0570
5.5456
6.8159
0.0435
0.0668
0.0326
2.0085
0.0467
2.8600
0.0363
0.0476
10.5774
2.8930
0.0319
0.1258
0.1665
0.0345
0.0599
0.0541
12.7030
12.2422
16.5348
0.0644
0.0628
8.7976
5.3263
9.7401
0.3998
3.8318
0.0400
0.0371
0.0427
0.0285
14.1404
17.1753
0.0329
5.8385
0.0562
0.0363
13.0017
0.0888
0.1051
0.0736
0.0342
11.6530
9.2988
0.0422
0.0639
0.0522
0.1385
0.0597
13.1250
0.0774
0.0424
0.0382
0.0829
0.0316
0.0564
0.0390
0.0334
0.0444
0.0327
0.0797
0.0507
0.0525
0.0438
11.6815
0.0324
0.0295
0.0362
0.9113
0.0471
0.0438
11.2637
0.0420
0.0323
10.2914
15.1466
0.1589
0.0466
0.0393
3.6330
11.2222
4.2223
0.0521
0.0323
0.1039
8.6039
0.9962
0.3566
0.0321
0.0360
10.9823
0.5297
0.4947
0.0408
0.0693
0.0453
8.0841
9.1146
0.0670
9.3936
0.1787
9.5659
0.5821
6.8778
0.0447
0.1041
0.7258
0.0727
0.0337
2.3974
0.0333
0.0396
0.0465
0.0325
0.0626
2.3488
5.2584
12.6481
0.0358
10.9443
0.0682
9.8445
0.0573
0.0332
0.0316
10.9691
5.5366
7.0084
0.0382
13.3884
0.3199
0.0361
0.0534
11.4653
15.8882
0.0399
0.0416
0.0438
0.0340
0.0927
0.0324
0.0334
12.4650
0.0372
0.0296
0.0301
0.0376
0.0304
0.0344
0.0487
0.0346
0.0385
12.3987
0.0363
0.0308
0.0347
1.8253
7.7091
0.0418
0.0527
6.9164
4.1916
10.9712
0.0313
0.0297
0.0454
2.6391
2.6418
0.1245
0.0381
0.0349
0.0420
0.0952
0.0360
4.9229
0.0664
0.0909
0.0389
7.2742
0.0384
3.4914
0.6168
0.0709
11.2950
0.0620
0.0428
0.0330
0.0471
11.4863
0.5396
0.1763
0.0400
9.7686
6.2950
0.0599
0.5112
2.5918
0.0494
0.0615
8.4727
3.9802
0.0337
0.0476
0.0425
16.5816
0.0374
6.8542
9.3499
0.0443
10.4700
0.0306
0.0475
0.0543
0.0322
0.0325
11.0706
0.7547
0.0761
0.0905
0.0648
0.0357
0.0374
0.0310
0.0566
0.0356
0.0294
5.7708
0.0528
0.0624
0.0495
0.0512
0.0424
0.5668
7.1047
0.0353
0.1188
0.0358
0.0328
2.5025
13.9476
0.0462
11.0439
13.4776
3.2991
0.0607
10.2989
13.3852
0.0503
12.4428
7.0056
0.1088
0.0428
0.0353
0.0438
16.1245
0.0474
11.1418
0.0428
0.0307
0.0465
11.2054
4.1723
0.0549
0.0382
0.0338
0.0590
0.0543
0.0548
10.4787
11.1763
0.0907
0.0909
12.4742
14.4052
0.0471
0.0346
0.1407
0.1446
13.5421
7.5580
0.0716
0.0505
0.0536
0.0559
13.7863
16.5328
0.0823
7.8117
0.1594
0.0746
0.6013
0.0712
0.0370
10.3929
0.0597
13.6819
0.0622
17.6067
9.5147
0.4373
0.0383
7.3670
0.0593
0.0773
16.4506
0.0574
0.0370
12.5286
0.0670
0.0500
11.0832
0.0602
0.0334
6.4527
0.0344
0.0330
0.0579
0.0466
0.0796
0.0845
0.0355
10.8807
0.0383
0.0397
0.0835
0.1157
12.9355
14.0479
13.1109
0.0626
9.9590
0.0548
0.1799
0.0345
0.0314
0.0712
0.0581
0.0335
0.6274
0.3842
7.9133
0.1025
9.9985
0.0397
0.0946
0.0452
0.0390
0.0496
0.0585
8.5185
0.0361
14.9225
14.5208
0.0587
0.0464
0.0422
0.0865
15.1952
0.0308
14.4226
0.0750
0.1921
0.0516
8.4144
8.7909
17.5098
5.4530
0.0438
0.0369
7.4337
0.0380
0.0331
12.8969
0.0759
0.0842
0.1199
0.0410
11.1541
3.5530
2.6365
0.0393
0.0391
0.0527
0.0989
6.7131
1.3782
0.0438
0.0520
3.6343
0.0954
0.0333
0.0493
11.0641
5.8589
10.5509
0.0694
2.5972
0.0716
0.0390
5.1225
5.7072
13.0353
3.4446
0.0715
15.4922
0.0337
13.6948
11.0145
0.0397
12.5745
0.0920
5.1659
7.4081
8.3472
10.5840
0.0631
0.0394
10.9966
10.7177
0.0391
16.5444
16.0776
0.0603
1.6843
0.0460
1.0829
0.0403
0.0511
0.0389
0.0326
0.0580
0.0405
0.0360
0.0354
0.0371
9.5194
0.1640
8.8427
11.2191
0.0364
0.0373
10.9229
0.0602
13.4320
14.5926
0.0413
0.0361
0.0469
0.0329
0.0392
0.0509
5.2846
0.0941
13.2017
0.0333
0.0386
8.6491
0.0546
0.0588
0.0353
0.1012
2.6071
1.4700
0.0394
0.0335
0.0456
7.2446
9.3600
11.1824
14.9531
5.9661
5.1816
0.0976
0.0429
0.0488
0.0387
0.0760
7.1116
0.0390
0.0606
6.7029
12.8584
11.2274
10.2183
0.0435
0.0353
0.0333
0.5642
0.0765
0.0435
11.0890
0.0541
9.6762
8.2078
0.0445
7.7670
11.2617
0.0673
0.0441
0.1056
0.0925
0.1091
0.1469
0.0462
0.0630
0.0511
5.4771
0.5579
10.9422
0.0351
0.0585
4.6849
1.3037
0.0829
0.0430
1.8819
0.0562
0.0506
16.8672
5.5256
0.0487
9.5006
0.0517
0.0417
0.0467
0.1034
15.1417
0.0696
0.0614
0.0988
0.1691
10.9075
0.0583
0.0317
0.0394
10.7993
10.8889
0.0446
0.0626
0.0605
0.0334
0.0562
0.0344
0.0875
3.3854
11.9612
8.3968
0.0444
0.0659
10.6313
0.0645
1.9302
15.7628
0.0383
0.0515
8.6241
0.1361

